Vacuum Stability of a General Scalar Potential of a Few Fields

We find analytical vacuum stability or bounded below conditions for general scalar potentials of a few fields. After a brief review of copositivity we go beyond it. We discuss the vacuum stability conditions of the general potential of two real scalars, without and with the Higgs boson included in the potential. As further examples, we give explicit vacuum stability conditions for the two Higgs doublet model with no explicit CP breaking, and for the $\mathbb{Z}_{3}$ scalar dark matter with an inert doublet and a complex singlet. We give a short overview of positivity conditions for tensors of quartic couplings via tensor eigenvalues. A Mathematica notebook with the conditions is included with the source files.

==> anc/general_vacuum_stability.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    478754,      12534]
NotebookOptionsPosition[    445619,      12009]
NotebookOutlinePosition[    445977,      12025]
CellTagsIndexPosition[    445934,      12022]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Vacuum Stability of a General Scalar Potential of a Few Fields\
\>", "Title",
 CellChangeTimes->{{3.665740977819833*^9, 
  3.665740994626514*^9}},ExpressionUUID->"e8119fdf-1fc3-4fbb-821c-\
08ed434f72f3"],

Cell["Kristjan Kannike, created: 2016-03-08, changed: 2018-03-12", "Text",
 CellChangeTimes->{{3.665741003362054*^9, 3.6657410156254807`*^9}, {
   3.6660876628397293`*^9, 3.666087666053976*^9}, {3.6662710534945793`*^9, 
   3.66627105367664*^9}, {3.666336347079217*^9, 3.6663363472695017`*^9}, {
   3.6664569977695417`*^9, 3.666456998196397*^9}, 3.666458706286337*^9, {
   3.7293265150637503`*^9, 3.729326526430849*^9}, {3.729771782992094*^9, 
   3.729771783535898*^9}, {3.729848188724607*^9, 
   3.72984818890556*^9}},ExpressionUUID->"0eaedf6e-7a9d-4466-b5f7-\
bf472fdc8147"],

Cell["\<\
Positivity conditions for the examples in the article of the same title.\
\>", "Text",
 CellChangeTimes->{{3.666371546259657*^9, 
  3.666371564867886*^9}},ExpressionUUID->"199795b0-8bae-47a3-a490-\
c9ea874d9efb"],

Cell["\<\
The \[OpenCurlyQuote]Functions\[CloseCurlyQuote] section contains \
copositivity criteria, positivity for a general quartic polynomial etc.\
\>", "Text",
 CellChangeTimes->{{3.666335950543899*^9, 3.66633600584472*^9}, {
  3.729395746316928*^9, 
  3.729395756790807*^9}},ExpressionUUID->"a71da289-5049-4cd2-9fc0-\
9f8d7e94da9a"],

Cell["\<\
For further information on the \
\[OpenCurlyQuote]Calculations\[CloseCurlyQuote] subsections please refer to \
the article. Running any \[OpenCurlyQuote]Calculations\[CloseCurlyQuote] \
subsection is not necessary to use the conditions.\
\>", "Text",
 CellChangeTimes->{{3.6663360097417803`*^9, 3.666336141414762*^9}, {
  3.666336257242278*^9, 3.666336277992628*^9}, {3.666369025611699*^9, 
  3.666369035542985*^9}, {3.6663695533604813`*^9, 
  3.66636960046905*^9}},ExpressionUUID->"10b5e555-cef0-4eac-bfd5-\
6aea342cbe66"],

Cell[TextData[{
 "Change log: Simple numerical calculation of positivity via tensor \
eigenvalues added; conditions for 2HDM corrected (treatment of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "63cdd525-771a-4e32-8a3e-daae4fc0d59e"],
 " case)."
}], "Text",
 CellChangeTimes->{{3.72932657627078*^9, 3.7293266007666607`*^9}, {
  3.7297717342541018`*^9, 
  3.729771780336196*^9}},ExpressionUUID->"89e36c1c-38b7-4645-bbda-\
05dfc099f277"],

Cell[CellGroupData[{

Cell["Functions", "Chapter",
 CellChangeTimes->{{3.617705840068799*^9, 3.617705844792021*^9}, 
   3.618191052834951*^9},ExpressionUUID->"f809ba41-7da4-4390-88ce-\
987c4707976a"],

Cell[CellGroupData[{

Cell["Auxiliary Functions", "Subchapter",
 CellChangeTimes->{{3.6211506996106586`*^9, 3.621150702681761*^9}, {
  3.62191234156013*^9, 3.621912351765729*^9}, {3.66636900006586*^9, 
  3.666369004241487*^9}},ExpressionUUID->"bd2fecc3-084b-4728-bdc0-\
2095918f032c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minimisationEquations", "[", 
   RowBox[{"f_", ",", "xs_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "#"}], "]"}], "\[Equal]", "0"}], "&"}], "/@", 
   "xs"}]}]], "Input",
 CellChangeTimes->{{3.6223505678924513`*^9, 3.622350632732966*^9}, {
  3.622350711802595*^9, 
  3.6223507121856194`*^9}},ExpressionUUID->"3153439d-2f12-43bb-be69-\
8c477f9c1955"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Copositivity Criteria for Matrices Up to Order 3", "Subchapter",
 CellChangeTimes->{{3.6092268266736298`*^9, 3.609226834848258*^9}, 
   3.609600540652493*^9, {3.6660892888998413`*^9, 3.666089292395606*^9}, {
   3.666089504197423*^9, 
   3.6660895307941303`*^9}},ExpressionUUID->"b498a568-b1e1-4cad-93dd-\
2cb64460b700"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"copositivityCriteria", "[", 
    RowBox[{"matrix_", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "1"}], "&"}], ")"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"matrix", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ">", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.542196586723023*^9, 3.542196591775853*^9}, {
  3.6201850503630447`*^9, 3.620185052779195*^9}, {3.666089165410342*^9, 
  3.666089167352284*^9}},ExpressionUUID->"deee4a0d-cc78-40e6-b354-\
84083317240c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"copositivityCriteria", "[", 
    RowBox[{"matrix_", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "2"}], "&"}], ")"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"matrix", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ">", "0"}], 
    "\[And]", 
    RowBox[{
     RowBox[{"matrix", "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ">", "0"}], 
    "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"matrix", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"matrix", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{"matrix", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]]}], ">", 
     "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.537093721671021*^9, 3.537093777194046*^9}, {
  3.620185055824226*^9, 3.6201850758224163`*^9}, {3.666089169536439*^9, 
  3.666089185167708*^9}},ExpressionUUID->"e6a290df-26be-47b9-9eb6-\
918a2af484cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"copositivityCriteria", "[", 
    RowBox[{"matrix_", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&"}], ")"}]}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "=", "matrix"}], ",", 
       RowBox[{"mbar12", "=", 
        RowBox[{
         RowBox[{"matrix", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]]}]}], ",", 
       RowBox[{"mbar13", "=", 
        RowBox[{
         RowBox[{"matrix", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}]]}]}], ",", 
       RowBox[{"mbar23", "=", 
        RowBox[{
         RowBox[{"matrix", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"matrix", "\[LeftDoubleBracket]", 
            RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}]]}]}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ">", "0"}], 
      "\[And]", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ">", "0"}], 
      "\[And]", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}], ">", "0"}], 
      "\[And]", 
      RowBox[{"mbar12", ">", "0"}], "\[And]", 
      RowBox[{"mbar13", ">", "0"}], "\[And]", 
      RowBox[{"mbar23", ">", "0"}], "\[And]", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}]], "+", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         SqrtBox[
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]]}], "+", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         SqrtBox[
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]]}], "+", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         SqrtBox[
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]]}], "+", 
        SqrtBox[
         RowBox[{"2", " ", "mbar12", " ", "mbar13", " ", "mbar23"}]]}], ">", 
       "0"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.537093431637632*^9, 3.537093432340671*^9}, {
  3.5370936138306427`*^9, 3.537093614561277*^9}, {3.538462791327764*^9, 
  3.5384628108699923`*^9}, {3.5412429786190987`*^9, 3.5412430093265333`*^9}, {
  3.5432504552899323`*^9, 3.5432504724306583`*^9}, {3.543251406691588*^9, 
  3.543251483685665*^9}, {3.5432521760898438`*^9, 3.543252182748479*^9}, {
  3.54325221300237*^9, 3.543252227091711*^9}, {3.543663792872398*^9, 
  3.543663834409361*^9}, {3.543663902945134*^9, 3.543663912632205*^9}, {
  3.543663950198986*^9, 3.5436639912645807`*^9}, {3.5436641006452208`*^9, 
  3.543664101770912*^9}, {3.620184935463429*^9, 3.620185041854158*^9}, {
  3.666089135443162*^9, 3.666089157033901*^9}, {3.666089199063642*^9, 
  3.666089232703044*^9}},ExpressionUUID->"1a8da075-f4a8-4270-ad9f-\
e9b8806c87ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling Matrices & Submatrices", "Subchapter",
 CellChangeTimes->{{3.609226856775888*^9, 3.6092268599592953`*^9}, {
  3.609227310076147*^9, 
  3.609227316011079*^9}},ExpressionUUID->"882f93d7-7c2e-425f-8151-\
71c7cd7aa85e"],

Cell["\<\
Calculate the matrix of couplings for potentials biquadratic in fields:\
\>", "Text",
 CellChangeTimes->{{3.666112478139805*^9, 3.666112498062278*^9}, {
  3.6661125757773457`*^9, 3.666112630429007*^9}, {3.6661844837259007`*^9, 
  3.6661844846895447`*^9}},ExpressionUUID->"d88a04a4-601b-4681-a117-\
23003020f133"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"couplingMatrix", "[", 
    RowBox[{"pot_", ",", "fields_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"indices", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "fields", "]"}], "]"}]}], ",", 
       RowBox[{"monomials", "=", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", 
          SuperscriptBox["fields", "2"], ",", 
          SuperscriptBox["fields", "2"]}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"pot", ",", "monomials"}], "]"}], "/", 
      RowBox[{"Outer", "[", 
       RowBox[{
        RowBox[{"Composition", "[", 
         RowBox[{"Length", ",", "Permutations", ",", "List"}], "]"}], ",", 
        "indices", ",", "indices"}], "]"}]}]}], " ", "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.666184455856346*^9, 
  3.6661845030081778`*^9}},ExpressionUUID->"4a975867-2239-4f6a-b71d-\
1cd629d36d30"],

Cell["\<\
Calculate the tensor of couplings for any quartic scalar potential:\
\>", "Text",
 CellChangeTimes->{{3.666112478139805*^9, 
  3.6661125223315496`*^9}},ExpressionUUID->"cf853c55-25a9-499a-a4ee-\
7d5f38b9a3a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"couplingTensor", "[", 
    RowBox[{"pot_", ",", "fields_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"indices", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "fields", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"pot", ",", 
        RowBox[{"Outer", "[", 
         RowBox[{
         "Times", ",", "fields", ",", "fields", ",", "fields", ",", 
          "fields"}], "]"}]}], "]"}], "/", 
      RowBox[{"Outer", "[", 
       RowBox[{
        RowBox[{"Composition", "[", 
         RowBox[{"Length", ",", "Permutations", ",", "List"}], "]"}], ",", 
        "indices", ",", "indices", ",", "indices", ",", "indices"}], 
       "]"}]}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53720591441679*^9, 3.537205968199031*^9}, {
   3.5372533794634132`*^9, 3.537253426423316*^9}, {3.537253503617578*^9, 
   3.537253545617535*^9}, 3.537253701412601*^9, {3.6661845077145567`*^9, 
   3.6661845119461927`*^9}},ExpressionUUID->"78466562-e088-462f-b1f2-\
24d9d48d08df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Positivity of a General Quartic Polynomial", "Subchapter",
 CellChangeTimes->{{3.612327480722705*^9, 3.612327493216805*^9}, {
  3.666089427359127*^9, 
  3.666089432518105*^9}},ExpressionUUID->"13ff7739-4f2a-46ab-9a0c-\
ec474db19368"],

Cell[TextData[{
 "The polynomials ",
 Cell[BoxData[
  FormBox["D", TraditionalForm]],ExpressionUUID->
  "a38d55cb-27ef-4bbe-8ecc-3ff299bf9d53"],
 ", ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "c5cf632a-bfef-4742-8154-606b83fcc020"],
 ", ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],ExpressionUUID->
  "5deec8cf-e60b-4d1e-b8c7-d82564437e86"],
 " and ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "18a35b6a-b51b-4fcd-b40d-03456c9a62c0"],
 " of the coefficients of a general quartic polynomial:"
}], "Text",
 CellChangeTimes->{{3.6661126516661987`*^9, 
  3.666112692112966*^9}},ExpressionUUID->"eeac61fd-a946-4f43-9339-\
7f7ece71ecff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Dpoly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Discriminant", "[", 
    RowBox[{"poly", ",", "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.612327643176045*^9, 3.6123276822598743`*^9}, {
   3.618213465488852*^9, 3.618213498378252*^9}, 
   3.621934689751931*^9},ExpressionUUID->"77402452-5a8b-457f-8f3a-\
d8be23bbdd98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rpoly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["a", "3"], " ", "e"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["c", "2"]}], "+", 
       RowBox[{"16", " ", "a", " ", 
        SuperscriptBox["b", "2"], " ", "c"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"]}]}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
        "\[Rule]", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.618212702839909*^9, 3.6182127117207127`*^9}, {
   3.618212942740095*^9, 3.61821306948689*^9}, {3.618213397068817*^9, 
   3.618213448604007*^9}, 
   3.621934664490191*^9},ExpressionUUID->"ccca9964-6a4c-46df-97a0-\
366cc86bdaa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Qpoly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"8", "  ", "a", " ", "c"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"]}]}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
        "\[Rule]", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6182118585268307`*^9, 3.618211931016576*^9}, {
   3.618212630672426*^9, 3.6182127091533747`*^9}, {3.6182134337314987`*^9, 
   3.618213445959519*^9}, 
   3.6219346752377768`*^9},ExpressionUUID->"4f362f30-0ebe-4d47-9cd5-\
58cadc36fc19"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Spoly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "3"], "+", 
       RowBox[{"8", " ", "d", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"4", " ", "a", " ", "b", " ", "c"}]}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
        "\[Rule]", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.649406246030188*^9, 
  3.649406271252121*^9}},ExpressionUUID->"dccb563f-e476-4f70-883a-\
cb901c60415d"],

Cell["The positivity conditions for a general quartic polynomial:", "Text",
 CellChangeTimes->{{3.666112702179008*^9, 
  3.66611271536135*^9}},ExpressionUUID->"527273ab-9daa-4a23-9e48-\
02baed4e24e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"posPoly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"poly", ",", 
       SuperscriptBox["x", "4"]}], "]"}], ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly", "/.", 
       RowBox[{"x", "\[Rule]", "0"}]}], ")"}], ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{"Dpoly", "[", 
      RowBox[{"poly", ",", "x"}], "]"}], ">", "0"}], "\[And]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Rpoly", "[", 
        RowBox[{"poly", ",", "x"}], "]"}], ">", "0"}], "\[Or]", 
      RowBox[{
       RowBox[{"Qpoly", "[", 
        RowBox[{"poly", ",", "x"}], "]"}], ">", "0"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.620640636841922*^9, 3.620640720443404*^9}, {
  3.6219346644956827`*^9, 3.621934689757123*^9}, {3.622268230930088*^9, 
  3.622268261855448*^9}, {3.622268329925416*^9, 
  3.6222683372920303`*^9}},ExpressionUUID->"c5e9c52a-ab24-4424-a256-\
c8ef66890989"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Positivity of a General Quartic Polynomial on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalR]", "+"], TraditionalForm]],
  ExpressionUUID->"03586391-b320-4730-81ba-8cc3b47c9ee5"]
}], "Subchapter",
 CellChangeTimes->{{3.612327480722705*^9, 3.612327493216805*^9}, {
   3.6219337953680563`*^9, 3.621933813329471*^9}, 3.666089439296623*^9, {
   3.6661846792284184`*^9, 
   3.666184703982294*^9}},ExpressionUUID->"8a1bf955-6c0f-4ada-ab73-\
79c96028de59"],

Cell[TextData[{
 "The polynomials ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]", "1"], TraditionalForm]],ExpressionUUID->
  "ab8884b3-8dca-4845-a4bd-f193057f8e9b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]", "2"], TraditionalForm]],ExpressionUUID->
  "9ac2aade-198b-43a7-b0a1-f1245da9125a"],
 "  of the coefficients of a general quartic polynomial on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalR]", "+"], TraditionalForm]],
  ExpressionUUID->"f1583520-58f2-4756-a6aa-040f861b31a3"],
 ":"
}], "Text",
 CellChangeTimes->{{3.6661126516661987`*^9, 3.666112692112966*^9}, {
  3.6661127336941233`*^9, 3.666112759212221*^9}, {3.6661843906315317`*^9, 
  3.6661843913589783`*^9}},ExpressionUUID->"d08d0a2f-d0ea-4ab6-82a4-\
e490e7dd3c86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]1poly", "[", 
   RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["a0"], " ", "a3"}], "-", 
         RowBox[{"a1", " ", 
          SqrtBox["a4"]}]}], ")"}], "2"], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a0", 
        RowBox[{"5", "/", "4"}]], " ", "a3", " ", 
       SuperscriptBox["a4", 
        RowBox[{"3", "/", "4"}]]}], "-", 
      RowBox[{"16", " ", "a0", " ", "a2", " ", "a4"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a0", 
        RowBox[{"3", "/", "4"}]], " ", "a1", " ", 
       SuperscriptBox["a4", 
        RowBox[{"5", "/", "4"}]]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["a0", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["a4", 
        RowBox[{"3", "/", "2"}]]}]}], "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], 
       "\[Rule]", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.629793079226163*^9, 3.6297931465140133`*^9}, 
   3.666184731482263*^9},ExpressionUUID->"6cf6bc7d-b863-4574-aa90-\
e61715b4ee60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]2poly", "[", 
    RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"b", " ", 
         SuperscriptBox["a", 
          RowBox[{"-", 
           FractionBox["3", "4"]}]], " ", 
         SuperscriptBox["e", 
          RowBox[{"-", 
           FractionBox["1", "4"]}]]}]}], ",", 
       RowBox[{"\[Beta]", "=", 
        RowBox[{"c", " ", 
         SuperscriptBox["a", 
          RowBox[{"-", 
           FractionBox["1", "2"]}]], " ", 
         SuperscriptBox["e", 
          RowBox[{"-", 
           FractionBox["1", "2"]}]]}]}], ",", 
       RowBox[{"\[Gamma]", "=", 
        RowBox[{"d", " ", 
         SuperscriptBox["a", 
          RowBox[{"-", 
           FractionBox["1", "4"]}]], " ", 
         SuperscriptBox["e", 
          RowBox[{"-", 
           FractionBox["3", "4"]}]]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", "\[Gamma]"}], ")"}], "2"], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", "2"}], ")"}]}], 
         SqrtBox[
          RowBox[{"\[Beta]", "-", "2"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "+", "\[Gamma]", "+", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"\[Beta]", "-", "2"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
        "\[Rule]", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6219343714985437`*^9, 3.621934423924816*^9}, {
   3.624967470587503*^9, 3.624967484553689*^9}, {3.62496778074502*^9, 
   3.62496778190362*^9}, 3.6661847398248987`*^9, {3.666457724240964*^9, 
   3.666457744389997*^9}, 3.6664577779931803`*^9, {3.666458390044477*^9, 
   3.66645839154313*^9}},ExpressionUUID->"896473f5-736d-4f8c-9190-\
b7d82477461a"],

Cell[TextData[{
 "The positivity conditions for a general quartic polynomial on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalR]", "+"], TraditionalForm]],
  ExpressionUUID->"f5666d6c-5e6d-44e2-bd9b-f520db421c38"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666112702179008*^9, 3.66611271536135*^9}, {
  3.666112770979322*^9, 
  3.6661127714106007`*^9}},ExpressionUUID->"7b2415e1-5509-4fc3-8825-\
25467cda9c11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"posPolyPlus", "[", 
   RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
      RowBox[{"\[Alpha]", "=", 
       RowBox[{"b", " ", 
        SuperscriptBox["a", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]], " ", 
        SuperscriptBox["e", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]]}]}], ",", 
      RowBox[{"\[Beta]", "=", 
       RowBox[{"c", " ", 
        SuperscriptBox["a", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]], " ", 
        SuperscriptBox["e", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]]}]}], ",", 
      RowBox[{"\[Gamma]", "=", 
       RowBox[{"d", " ", 
        SuperscriptBox["a", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]], " ", 
        SuperscriptBox["e", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]]}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"poly", ",", 
         SuperscriptBox["x", "4"]}], "]"}], ">", "0"}], "\[And]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"poly", "/.", 
         RowBox[{"x", "\[Rule]", "0"}]}], ")"}], ">", "0"}], "\[And]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"d", " ", 
             SqrtBox["a"]}], "+", 
            RowBox[{"b", " ", 
             SqrtBox["e"]}]}], ">", "0"}], "\[And]", 
          RowBox[{
           RowBox[{"Dpoly", "[", 
            RowBox[{"poly", ",", "x"}], "]"}], "\[LessEqual]", "0"}]}], ")"}],
         "\[Or]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox[
             RowBox[{"a", " ", "e"}]]}], "<", "c", "<", 
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"a", " ", "e"}]]}]}], "\[And]", 
          RowBox[{
           RowBox[{"Dpoly", "[", 
            RowBox[{"poly", ",", "x"}], "]"}], "\[GreaterEqual]", "0"}], 
          "\[And]", 
          RowBox[{
           RowBox[{"\[CapitalLambda]1poly", "[", 
            RowBox[{"poly", ",", "x"}], "]"}], "\[LessEqual]", "0"}]}], ")"}],
         "\[Or]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"a", " ", "e"}]]}], "<", "c"}], "\[And]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", "0"}], "\[And]", 
              RowBox[{"d", ">", "0"}]}], ")"}], "\[Or]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Dpoly", "[", 
                RowBox[{"poly", ",", "x"}], "]"}], "\[GreaterEqual]", "0"}], 
              "\[And]", 
              RowBox[{
               RowBox[{"\[CapitalLambda]2poly", "[", 
                RowBox[{"poly", ",", "x"}], "]"}], "\[LessEqual]", "0"}]}], 
             ")"}]}], ")"}]}], ")"}]}], ")"}]}], "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
       "\[Rule]", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"poly", ",", "x"}], "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624967409802862*^9, 3.624967423749815*^9}, {
   3.624967548642424*^9, 3.6249675939667597`*^9}, {3.624967763560074*^9, 
   3.624967902282843*^9}, 3.625194642117539*^9, {3.629716584305423*^9, 
   3.62971663914185*^9}, 3.650101256902473*^9, 3.66167651049389*^9, {
   3.6616766184039793`*^9, 3.661676619067521*^9}, {3.6661847314930067`*^9, 
   3.6661847398120413`*^9}, {3.666457933994645*^9, 3.666457937946691*^9}, {
   3.666458091364873*^9, 
   3.666458104065391*^9}},ExpressionUUID->"3c2cdec8-231b-47d1-a8e9-\
27880dab014a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General Potential of Two Singlet Scalars", "Chapter",
 CellChangeTimes->{{3.665741304621969*^9, 
  3.665741314324709*^9}},ExpressionUUID->"7bd40615-17ff-419c-a377-\
eac42c780dd6"],

Cell[CellGroupData[{

Cell["The Potential", "Subchapter",
 CellChangeTimes->{{3.6661121777754393`*^9, 
  3.6661121798194637`*^9}},ExpressionUUID->"623211c0-08d7-4234-b832-\
e4dafbb1142a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V12", "=", 
   RowBox[{
    RowBox[{"\[Lambda]40", " ", 
     SuperscriptBox["\[Phi]1", "4"]}], "+", 
    RowBox[{"\[Lambda]22", " ", 
     SuperscriptBox["\[Phi]1", "2"], " ", 
     SuperscriptBox["\[Phi]2", "2"]}], "+", 
    RowBox[{"\[Lambda]31", " ", 
     SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "+", 
    RowBox[{"\[Lambda]13", " ", "\[Phi]1", " ", 
     SuperscriptBox["\[Phi]2", "3"]}], "+", 
    RowBox[{"\[Lambda]04", " ", 
     SuperscriptBox["\[Phi]2", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6657411009589453`*^9, 
  3.6657411184132547`*^9}},ExpressionUUID->"f8cd75fe-2a8a-4c7d-ad1e-\
ed34b96704d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 
  3.666112193586811*^9}},ExpressionUUID->"94a29a17-a00a-4e6e-8fc1-\
4239311f0daf"],

Cell[TextData[{
 "We use the positivity conditions for the general quartic polynomial on the \
dehomogenised potential ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "12"], TraditionalForm]],ExpressionUUID->
  "469ddab9-503d-4e15-9c45-48b10dc6ebd0"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "=", "1"}], TraditionalForm]],
  ExpressionUUID->"8405324c-d3df-4e1d-8235-42892d1301ce"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "1"], TraditionalForm]],ExpressionUUID->
  "29459032-81eb-423e-9e23-f8ad6c0d552a"],
 " as the variable:"
}], "Text",
 CellChangeTimes->{{3.666369119426764*^9, 
  3.6663691839397097`*^9}},ExpressionUUID->"ad3ce2e6-da29-44f1-9655-\
86a0393c1a06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posPoly", "[", 
  RowBox[{
   RowBox[{"V12", "/.", 
    RowBox[{"\[Phi]2", "\[Rule]", "1"}]}], ",", "\[Phi]1"}], "]"}]], "Input",
 CellChangeTimes->{{3.6662405344600782`*^9, 
  3.666240542183136*^9}},ExpressionUUID->"13f30d0d-e9a7-4005-83bb-\
d96dadf051d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]40", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]04", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "2"]}], "-", 
    RowBox[{"4", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]22", "3"], " ", 
     SuperscriptBox["\[Lambda]31", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Lambda]13", "3"], " ", 
     SuperscriptBox["\[Lambda]31", "3"]}], "+", 
    RowBox[{
    "18", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]31", "3"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "3"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"16", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]22", "4"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["\[Lambda]13", "3"], " ", "\[Lambda]22", " ", 
     "\[Lambda]31", " ", "\[Lambda]40"}], "-", 
    RowBox[{"80", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", "\[Lambda]31", " ", 
     "\[Lambda]40"}], "-", 
    RowBox[{"6", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Lambda]13", "4"], " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "+", 
    RowBox[{"144", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "-", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]13", " ", 
     "\[Lambda]31", " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Lambda]04", "3"], " ", 
     SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]31", "4"]}], "+", 
      RowBox[{"16", " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"16", " ", "\[Lambda]13", " ", "\[Lambda]31", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"64", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "||", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "+", 
      RowBox[{"8", " ", "\[Lambda]22", " ", "\[Lambda]40"}]}], ">", "0"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.6662405427589893`*^9, {3.66645700676588*^9, 
   3.666457011600019*^9}},ExpressionUUID->"523c5c19-856b-4946-9989-\
01a3c0d805b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vacuum Stability Conditions", "Subchapter",
 CellChangeTimes->{{3.666112203008876*^9, 
  3.666112207312533*^9}},ExpressionUUID->"2cdc6c36-0594-4c45-a421-\
2bf77a71d10d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"positivityV12", "[", 
    RowBox[{
    "\[Lambda]40_", ",", "\[Lambda]31_", ",", "\[Lambda]22_", ",", 
     "\[Lambda]13_", ",", "\[Lambda]04_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Lambda]40", ">", "0"}], "&&", 
    RowBox[{"\[Lambda]04", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "-", 
      RowBox[{"4", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]22", "3"], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]13", "3"], " ", 
       SuperscriptBox["\[Lambda]31", "3"]}], "+", 
      RowBox[{
      "18", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "3"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "3"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"16", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]22", "4"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Lambda]13", "3"], " ", "\[Lambda]22", " ", 
       "\[Lambda]31", " ", "\[Lambda]40"}], "-", 
      RowBox[{"80", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", "\[Lambda]31", " ", 
       "\[Lambda]40"}], "-", 
      RowBox[{"6", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Lambda]13", "4"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"144", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]13", " ", 
       "\[Lambda]31", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Lambda]04", "3"], " ", 
       SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Lambda]31", "4"]}], "+", 
        RowBox[{"16", " ", "\[Lambda]22", " ", 
         SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Lambda]22", "2"], " ", 
         SuperscriptBox["\[Lambda]40", "2"]}], "-", 
        RowBox[{"16", " ", "\[Lambda]13", " ", "\[Lambda]31", " ", 
         SuperscriptBox["\[Lambda]40", "2"]}], "+", 
        RowBox[{"64", " ", "\[Lambda]04", " ", 
         SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Lambda]31", "2"]}], "+", 
        RowBox[{"8", " ", "\[Lambda]22", " ", "\[Lambda]40"}]}], ">", "0"}]}],
      ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.665741124907323*^9, 3.665741179975178*^9}, {
   3.665741233474474*^9, 3.665741286942266*^9}, 3.66611226981982*^9, 
   3.666240560968295*^9},ExpressionUUID->"e97639b6-7be1-43ac-a017-\
858891a6bcab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["General Potential of Two Singlet Scalars & the Higgs Boson", "Chapter",
 CellChangeTimes->{{3.665741304621969*^9, 3.665741314324709*^9}, {
  3.665743617275082*^9, 3.6657436300657263`*^9}, {3.666087566291677*^9, 
  3.666087567138008*^9}, {3.666089547931151*^9, 
  3.666089548825745*^9}},ExpressionUUID->"cfdf4159-7312-4c90-847a-\
86778d38c04e"],

Cell[CellGroupData[{

Cell["The Potential", "Subchapter",
 CellChangeTimes->{{3.6661121777754393`*^9, 
  3.6661121798194637`*^9}},ExpressionUUID->"7dab5e2b-950d-4815-a8ea-\
13e45fd116c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V12H", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]H", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "\[ConjugateTranspose]"}], ".", "H"}], ")"}], "2"]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]H20", " ", 
        SuperscriptBox["\[Phi]1", "2"]}], "+", 
       RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", "\[Phi]2"}], "+", 
       RowBox[{"\[Lambda]H02", " ", 
        SuperscriptBox["\[Phi]2", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H", "\[ConjugateTranspose]"}], ".", "H"}], ")"}]}], "+", " ", 
    "V12"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "\[ConjugateTranspose]"}], ".", "H"}], "\[Rule]", 
    SuperscriptBox["h", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.665743642473975*^9, 
  3.665743761916162*^9}},ExpressionUUID->"a6d08a82-6961-4f23-bdb2-\
12f71021b71a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h", "4"], " ", "\[Lambda]H"}], "+", 
  RowBox[{"\[Lambda]40", " ", 
   SuperscriptBox["\[Phi]1", "4"]}], "+", 
  RowBox[{"\[Lambda]31", " ", 
   SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "+", 
  RowBox[{"\[Lambda]22", " ", 
   SuperscriptBox["\[Phi]1", "2"], " ", 
   SuperscriptBox["\[Phi]2", "2"]}], "+", 
  RowBox[{"\[Lambda]13", " ", "\[Phi]1", " ", 
   SuperscriptBox["\[Phi]2", "3"]}], "+", 
  RowBox[{"\[Lambda]04", " ", 
   SuperscriptBox["\[Phi]2", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]H20", " ", 
      SuperscriptBox["\[Phi]1", "2"]}], "+", 
     RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", "\[Phi]2"}], "+", 
     RowBox[{"\[Lambda]H02", " ", 
      SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.665743688868593*^9, 3.665743764031*^9, 3.666245279995096*^9, 
   3.666325031320898*^9, {3.666328750385683*^9, 3.666328757490638*^9}, 
   3.729351034334622*^9},ExpressionUUID->"45c7a34d-3eac-4866-9a3a-\
e6c2771ae6e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 
  3.666112193586811*^9}},ExpressionUUID->"94a6dd2c-d768-40f1-ae50-\
33460cb05291"],

Cell[TextData[{
 "Positivity if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"eb86a350-27b4-4d9b-867b-5e1095fc7e50"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335644125887*^9, 
  3.66633565948447*^9}},ExpressionUUID->"8e77f729-ced9-4483-a490-\
434ad8defab7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V12H", ">", "0"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Phi]1", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Phi]2", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6663356494615707`*^9, 
  3.666335651476965*^9}},ExpressionUUID->"9b337409-94ec-47a8-ba4f-\
bd5d00307d6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h", "4"], " ", "\[Lambda]H"}], ">", "0"}]], "Output",
 CellChangeTimes->{3.666244782396487*^9, 
  3.666245282272406*^9},ExpressionUUID->"6a04bea4-a3dc-4421-8231-\
bbf8de3ceb4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V12H", ">", "0"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]2", "\[Rule]", "0"}]}], "}"}]}], ",", 
   RowBox[{"h", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.666240668082985*^9, 
  3.666240701230328*^9}},ExpressionUUID->"9e02f935-f02b-49a7-80f1-\
b87d58417c5b"],

Cell[BoxData[
 RowBox[{"\[Lambda]H", ">", "0"}]], "Output",
 CellChangeTimes->{{3.666240676477145*^9, 3.6662407015971537`*^9}, 
   3.666245283128448*^9},ExpressionUUID->"6da38625-9633-415b-bf93-\
afdcadfd6336"]
}, Open  ]],

Cell[TextData[{
 "Positivity if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "f1b75e88-03da-4286-bab8-fe85981fa24a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.6663356694298153`*^9, 
  3.666335672159975*^9}},ExpressionUUID->"01ba7a2c-5952-48b5-871e-\
86d866eecbb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V12H", "/.", 
  RowBox[{"h", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.666240713095689*^9, 
  3.6662407178326063`*^9}},ExpressionUUID->"28171df2-245d-410f-bc03-\
1071478c19f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]40", " ", 
   SuperscriptBox["\[Phi]1", "4"]}], "+", 
  RowBox[{"\[Lambda]31", " ", 
   SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "+", 
  RowBox[{"\[Lambda]22", " ", 
   SuperscriptBox["\[Phi]1", "2"], " ", 
   SuperscriptBox["\[Phi]2", "2"]}], "+", 
  RowBox[{"\[Lambda]13", " ", "\[Phi]1", " ", 
   SuperscriptBox["\[Phi]2", "3"]}], "+", 
  RowBox[{"\[Lambda]04", " ", 
   SuperscriptBox["\[Phi]2", "4"]}]}]], "Output",
 CellChangeTimes->{3.666240718234928*^9, 
  3.6662452839760933`*^9},ExpressionUUID->"747a985c-b707-4331-be1d-\
255efd29429e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posPoly", "[", 
  RowBox[{
   RowBox[{"V12H", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]2", "\[Rule]", "1"}]}], "}"}]}], ",", "\[Phi]1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6662447901757097`*^9, 
  3.6662448086967087`*^9}},ExpressionUUID->"c2e7211e-528f-4947-a18b-\
ef1947e843d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]40", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]04", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "2"]}], "-", 
    RowBox[{"4", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]22", "3"], " ", 
     SuperscriptBox["\[Lambda]31", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Lambda]13", "3"], " ", 
     SuperscriptBox["\[Lambda]31", "3"]}], "+", 
    RowBox[{
    "18", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]31", "3"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "3"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"16", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]22", "4"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["\[Lambda]13", "3"], " ", "\[Lambda]22", " ", 
     "\[Lambda]31", " ", "\[Lambda]40"}], "-", 
    RowBox[{"80", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", "\[Lambda]31", " ", 
     "\[Lambda]40"}], "-", 
    RowBox[{"6", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", 
     SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Lambda]13", "4"], " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "+", 
    RowBox[{"144", " ", "\[Lambda]04", " ", 
     SuperscriptBox["\[Lambda]13", "2"], " ", "\[Lambda]22", " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", 
     SuperscriptBox["\[Lambda]22", "2"], " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "-", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]13", " ", 
     "\[Lambda]31", " ", 
     SuperscriptBox["\[Lambda]40", "2"]}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Lambda]04", "3"], " ", 
     SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]31", "4"]}], "+", 
      RowBox[{"16", " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"16", " ", "\[Lambda]13", " ", "\[Lambda]31", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"64", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "||", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "+", 
      RowBox[{"8", " ", "\[Lambda]22", " ", "\[Lambda]40"}]}], ">", "0"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6662448090464697`*^9, 
  3.6662452855113297`*^9},ExpressionUUID->"3467ea00-514b-4393-b30c-\
a4ab010fbece"]
}, Open  ]],

Cell[TextData[{
 "Minimise over ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "df7d273d-2662-44da-9f88-477f26e69ab9"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666245588247307*^9, 
  3.666245597146573*^9}},ExpressionUUID->"16d9a4eb-2bb8-4eed-be9a-\
6ac16d731f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hsqSub", "=", 
   RowBox[{"h", "\[Rule]", 
    SqrtBox["hsq"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6206168770684433`*^9, 
  3.620616879628954*^9}},ExpressionUUID->"80b79fdb-fc63-4223-a5d3-\
5e3764dfa463"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hsqSol", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V12H", "/.", "hsqSub"}], ",", "hsq"}], "]"}], "\[Equal]", 
      "0"}], ",", "hsq"}], "]"}], "]"}]}]], "Input",ExpressionUUID->"74d7cdab-\
6ed1-4bd5-bb60-f5598e43cf4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"hsq", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Lambda]H20"}], " ", 
      SuperscriptBox["\[Phi]1", "2"]}], "-", 
     RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", "\[Phi]2"}], "-", 
     RowBox[{"\[Lambda]H02", " ", 
      SuperscriptBox["\[Phi]2", "2"]}]}], 
    RowBox[{"2", " ", "\[Lambda]H"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.666245082732337*^9, 3.666245291828973*^9, {3.666328744496026*^9, 
   3.6663287616636963`*^9}},ExpressionUUID->"779e2b79-df0a-45e2-8f2d-\
633f780345d3"]
}, Open  ]],

Cell["The minimised potential:", "Text",
 CellChangeTimes->{{3.6590167778710546`*^9, 3.659016791217354*^9}, {
  3.6662450961996527`*^9, 3.666245096570601*^9}, {3.666245600622517*^9, 
  3.6662456059716578`*^9}},ExpressionUUID->"f927e61b-d02d-403d-94ae-\
ee40a5641d70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VHmin12H", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]H", " ", "V12H"}], "/.", "hsqSub"}], "/.", 
      "hsqSol"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6571721485378437`*^9, 3.657172189818386*^9}, {
  3.657347084133463*^9, 3.6573470844534693`*^9}, {3.6573472643908987`*^9, 
  3.657347271109702*^9}, {3.666245116983611*^9, 
  3.666245125078102*^9}},ExpressionUUID->"324c5ae4-1e0e-425d-b558-\
c4257afcb8ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
     SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Phi]1", "4"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
     RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
   SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
     SuperscriptBox["\[Lambda]H11", "2"], "+", 
     RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
   SuperscriptBox["\[Phi]1", "2"], " ", 
   SuperscriptBox["\[Phi]2", "2"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
     RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", "\[Phi]1", 
   " ", 
   SuperscriptBox["\[Phi]2", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
     SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Phi]2", "4"]}]}]], "Output",
 CellChangeTimes->{{3.657172160032144*^9, 3.657172190500448*^9}, 
   3.657347084996202*^9, 3.657347271755454*^9, 3.6573781118813066`*^9, 
   3.6574511138020277`*^9, 3.65746936132349*^9, 3.657514515453988*^9, 
   3.6575981897323713`*^9, 3.657612183833102*^9, 3.657614392532062*^9, 
   3.657768540661871*^9, 3.6577825112450647`*^9, 3.65790150306819*^9, 
   3.658111925163632*^9, 3.658142896162854*^9, 3.658303471348432*^9, 
   3.658844906951414*^9, 3.659069217360546*^9, 3.659113503745943*^9, 
   3.659152534856606*^9, 3.659545495308703*^9, 3.659885096858115*^9, 
   3.659968067811761*^9, 3.660747513213051*^9, 3.661161303547905*^9, 
   3.661229219478128*^9, 3.661444067639719*^9, 3.661488304965046*^9, 
   3.6615365123965073`*^9, 3.661659696244502*^9, {3.661695217175604*^9, 
   3.661695249219994*^9}, 3.661747883024135*^9, 3.661748158017136*^9, 
   3.661833686517408*^9, 3.66211042079182*^9, 3.662139428142879*^9, 
   3.662182375223069*^9, 3.662182695143765*^9, 3.662219759403064*^9, 
   3.662263937517921*^9, 3.6623050151872787`*^9, 3.662354752560615*^9, 
   3.662443129048411*^9, 3.662526781611998*^9, 3.6626173156822767`*^9, 
   3.662626496844212*^9, 3.6628177142704268`*^9, 3.662995522570269*^9, 
   3.663559272250599*^9, 3.663651902817878*^9, 3.6636520356501913`*^9, 
   3.663853227861321*^9, 3.663912086611252*^9, 3.665201251303032*^9, 
   3.665850062882904*^9, 3.6658941584073687`*^9, 3.666023378589271*^9, {
   3.666064079644664*^9, 3.666064089587522*^9}, 3.666106557407736*^9, 
   3.666152368747595*^9, 3.6661801244114847`*^9, {3.666245101734479*^9, 
   3.666245125427576*^9}, 3.666245295640169*^9, {3.6663287473263597`*^9, 
   3.666328763098648*^9}},ExpressionUUID->"d94c444a-256f-47cd-a429-\
a4dfd1fd0038"]
}, Open  ]],

Cell[TextData[{
 "Instead of directly calculating the discriminant ",
 StyleBox["D",
  FontSlant->"Italic"],
 " and simplifying it, it is simpler to calculate it for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "12"], TraditionalForm]],ExpressionUUID->
  "bd23671b-c488-46f1-8e19-c42228ef4519"],
 " and substitute the couplings from the minimised potential."
}], "Text",
 CellChangeTimes->{{3.6662550451884317`*^9, 
  3.666255104087329*^9}},ExpressionUUID->"0a6ae3bf-fb6c-4f92-b4a9-\
de9e0d36da18"],

Cell["The substitutions:", "Text",
 CellChangeTimes->{{3.666255106558258*^9, 
  3.666255113305375*^9}},ExpressionUUID->"188b5136-3695-4288-b15e-\
932b6ea015fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subsV12Hcoeff", "=", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"V12", "/.", 
        RowBox[{"\[Phi]1", "\[Rule]", "1"}]}], ",", "\[Phi]2"}], "]"}], 
     "\[Rule]", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"VHmin12H", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
          RowBox[{"\[Phi]2", "\[Rule]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}], 
            "\[Phi]2"}]}]}], "}"}]}], ",", "\[Phi]2"}], "]"}]}], "]"}], "/.", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sign", "[", "_", "]"}], 
       RowBox[{"n_", "?", "EvenQ"}]], "\[Rule]", "1"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sign", "[", "x_", "]"}], 
       RowBox[{"n_", "?", "OddQ"}]], "\[RuleDelayed]", 
      RowBox[{"Sign", "[", "x", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.666254157419731*^9, 3.666254169503768*^9}, {
  3.66625430270784*^9, 3.666254314125978*^9}, {3.666255177169157*^9, 
  3.6662551939709263`*^9}, {3.6663410375416822`*^9, 
  3.666341043341219*^9}},ExpressionUUID->"82cf7107-0090-4bed-a04d-\
d17e53346222"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]40", "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
     SuperscriptBox["\[Lambda]H20", "2"]}]}], ",", 
   RowBox[{"\[Lambda]31", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     RowBox[{"Sign", "[", 
      RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ",", 
   RowBox[{"\[Lambda]22", "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
     SuperscriptBox["\[Lambda]H11", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}]}], ",", 
   RowBox[{"\[Lambda]13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
     RowBox[{"Sign", "[", 
      RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ",", 
   RowBox[{"\[Lambda]04", "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
     SuperscriptBox["\[Lambda]H02", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666254131026291*^9, 3.666254170305159*^9}, 
   3.666254314915824*^9, 3.6662551963143187`*^9, 
   3.666341047056987*^9},ExpressionUUID->"5eea0822-3f51-4e13-bba0-\
91140425ebcd"]
}, Open  ]],

Cell["The discriminant of the (minimised) potential:", "Text",
 CellChangeTimes->{{3.666255135534686*^9, 3.666255146806696*^9}, {
  3.666331044424321*^9, 
  3.666331047719521*^9}},ExpressionUUID->"890f6d66-5dff-46a5-9bcc-\
f90ca21bfd2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Dpoly", "[", 
        RowBox[{
         RowBox[{"V12", "/.", 
          RowBox[{"\[Phi]1", "\[Rule]", "1"}]}], ",", "\[Phi]2"}], "]"}], 
       "]"}], "/.", "subsV12Hcoeff"}], ",", 
     RowBox[{"Sign", "[", 
      RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sign", "[", "_", "]"}], 
     RowBox[{"n_", "?", "EvenQ"}]], "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.666254626259261*^9, 3.666254633449979*^9}, {
   3.666255127151917*^9, 3.6662551277189217`*^9}, {3.666255219521632*^9, 
   3.666255220131918*^9}, {3.6662552532387*^9, 3.666255270916669*^9}, {
   3.666255644002308*^9, 3.666255645550349*^9}, {3.666258179881815*^9, 
   3.6662582149059563`*^9}, {3.666261307144102*^9, 3.666261366681697*^9}, {
   3.6662614015301447`*^9, 3.666261404708969*^9}, 
   3.666341063493856*^9},ExpressionUUID->"a8168f5d-b369-4105-992b-\
443f23ea408b"],

Cell[BoxData[
 RowBox[{"16", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "3"]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H11", "2"], "-", 
       RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
        SuperscriptBox["\[Lambda]H11", "2"], "-", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "4"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
        SuperscriptBox["\[Lambda]H11", "2"], "-", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H11", "2"], "-", 
       RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H11", "2"], "-", 
       RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
        SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
        SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "3"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "+", 
    RowBox[{"36", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], "+", 
        RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
       SuperscriptBox["\[Lambda]H11", "2"], "-", 
       RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
      "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
       RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], "+", 
        SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.666254607954928*^9, 3.666254645843206*^9, 3.6662547153034973`*^9, 
   3.666255164832838*^9, {3.6662552508494987`*^9, 3.666255266622559*^9}, 
   3.666255304667493*^9, 3.666255640115046*^9, {3.666258159723424*^9, 
   3.666258205405018*^9}, {3.666261300213098*^9, 3.666261328609178*^9}, 
   3.666261367654261*^9, 
   3.666261446187684*^9},ExpressionUUID->"436927df-7f4f-4336-b61e-\
265602fdc17e"]
}, Open  ]],

Cell[TextData[{
 "The coefficient of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "eb0816de-4727-4a98-9505-33f22a35d2be"],
 " term:"
}], "Text",
 CellChangeTimes->{{3.666335686291821*^9, 
  3.666335695466875*^9}},ExpressionUUID->"890a794e-05b5-4815-b680-\
84989ba323db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Msq12H", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"V12H", ",", 
    SuperscriptBox["h", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666276761118037*^9, 3.666276787587431*^9}, 
   3.666325050729208*^9},ExpressionUUID->"dc7740ec-93be-426d-bc74-\
ce8a326cae87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]H20", " ", 
   SuperscriptBox["\[Phi]1", "2"]}], "+", 
  RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", "\[Phi]2"}], "+", 
  RowBox[{"\[Lambda]H02", " ", 
   SuperscriptBox["\[Phi]2", "2"]}]}]], "Output",
 CellChangeTimes->{{3.6662767690276937`*^9, 3.6662767886689987`*^9}, {
  3.6663250411567163`*^9, 
  3.666325051793054*^9}},ExpressionUUID->"5614a11a-2b74-4939-b6e6-\
819d1720b2c8"]
}, Open  ]],

Cell["Its coefficient matrix:", "Text",
 CellChangeTimes->{{3.66636962819211*^9, 
  3.6663696322711353`*^9}},ExpressionUUID->"135063bc-2bc5-4f40-9cf4-\
a59ecb9f86a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matrixMsq12H", "=", 
  RowBox[{"couplingMatrix", "[", 
   RowBox[{"Msq12H", ",", 
    SqrtBox[
     RowBox[{"{", 
      RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6662767991457233`*^9, 3.666276861075447*^9}, {
  3.666325025986857*^9, 
  3.666325053913294*^9}},ExpressionUUID->"86a76e66-5f5a-4d73-96d4-\
70d00340bc48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]H20", ",", 
     FractionBox["\[Lambda]H11", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Lambda]H11", "2"], ",", "\[Lambda]H02"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.666276812050035*^9, 3.666276861514839*^9}, 
   3.666325054511922*^9},ExpressionUUID->"d776ed61-1a07-4366-88e7-\
f3b7503a25ce"]
}, Open  ]],

Cell[TextData[{
 "The mixing matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "\[Theta]"], TraditionalForm]],ExpressionUUID->
  "553ad3b7-a8c1-4e39-b4c0-80383cd4c9c3"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335755448633*^9, 
  3.666335771690453*^9}},ExpressionUUID->"68163fda-2cae-41d3-94c6-\
1abb475c2224"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UM12H", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "=", 
        FractionBox[
         RowBox[{
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
          "\[Lambda]H11"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]H20", "-", "\[Lambda]H02"}], ")"}], 
                 "2"]}]], "+", 
              RowBox[{"Abs", "[", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}], ")"}], 
            "2"]}]]]}], ",", 
       RowBox[{"c", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["s", "2"]}]]}]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"c", 
          RowBox[{"-", "s"}]},
         {"s", "c"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66211199250136*^9, 3.6621120077792664`*^9}, 
   3.6622211222457333`*^9, {3.66222197347726*^9, 3.662222016836417*^9}, {
   3.66222264215765*^9, 3.6622226944357643`*^9}, {3.662224596011736*^9, 
   3.662224597066701*^9}, {3.662276256031537*^9, 3.66227626589662*^9}, 
   3.662371900328453*^9, {3.662372680887034*^9, 3.662372683526026*^9}, {
   3.6623727309469337`*^9, 3.66237273139471*^9}, 3.662374486648912*^9, {
   3.6635594236190233`*^9, 3.663559438865574*^9}, 3.6635595489897823`*^9, 
   3.666106547854986*^9, {3.666181179635306*^9, 3.6661811862286997`*^9}, {
   3.666325987769642*^9, 3.666325992156461*^9}, {3.666326053535788*^9, 
   3.666326083126346*^9}, {3.6663353384051933`*^9, 
   3.666335343516055*^9}},ExpressionUUID->"e7d8ad34-4667-4be3-b026-\
4ee0369db5a8"],

Cell["\[Ellipsis]and the eigenvalues:", "Text",
 CellChangeTimes->{{3.666369645579513*^9, 
  3.666369657679451*^9}},ExpressionUUID->"adf52f5f-53de-4573-aa8c-\
57f4199cc937"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", "matrixMsq12H", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666325464030966*^9, 
  3.666325473398499*^9}},ExpressionUUID->"3ec83c1c-5917-4d19-9b83-\
2867e0c7b5a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]H02", "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], "+", 
      "\[Lambda]H20"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]H02", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Lambda]H11", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], "+", 
      "\[Lambda]H20"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.666326027097041*^9},ExpressionUUID->"8700c073-2e35-4ccc-801f-\
45a3cdab9082"]
}, Open  ]],

Cell[TextData[{
 "The scaling matrix ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "8f3f1057-307f-4dd2-a1ec-1bd8327bb9fd"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335763688258*^9, 
  3.666335777663081*^9}},ExpressionUUID->"735886e2-ff6b-4860-999e-\
9dc2b9e04ee9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scaleM12H", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", 
               RowBox[{
                RowBox[{"Sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Lambda]H11", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                   "2"]}]]}], "+", "\[Lambda]H20"}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", 
               RowBox[{
                RowBox[{"Sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Lambda]H11", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                   "2"]}]]}], "+", "\[Lambda]H20"}], ")"}]}]}], "}"}]}], 
         ")"}]}], ")"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66632603208675*^9, 3.6663260415508003`*^9}, {
  3.666326109068108*^9, 
  3.666326140195613*^9}},ExpressionUUID->"db9e7418-79bd-48c0-958c-\
13e26b9c46f3"],

Cell[TextData[{
 "Rotation by ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Pi]", "4"], TraditionalForm]],ExpressionUUID->
  "dcfa15a6-4e78-4aad-96ee-14c680a846e7"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335785895371*^9, 
  3.666335793174308*^9}},ExpressionUUID->"24dff7a4-9b58-44e2-91ee-\
1480111d2654"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Pi]4", "=", 
   RowBox[{"RotationMatrix", "[", 
    FractionBox["\[Pi]", "4"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66608886698836*^9, 
  3.666088895819037*^9}},ExpressionUUID->"7597cf78-ddf8-4d84-859e-\
0aee2c2d3bf4"],

Cell["The full transformation:", "Text",
 CellChangeTimes->{{3.666335795518298*^9, 
  3.666335800142132*^9}},ExpressionUUID->"ed94c482-493c-47e5-82df-\
73305b4327fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfMatrix12H", "=", 
   RowBox[{
    RowBox[{"UM12H", "\[Transpose]"}], ".", "scaleM12H", ".", "U\[Pi]4"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.666326504698161*^9, 
  3.666326511842753*^9}},ExpressionUUID->"8aec1f7f-81cb-41b4-891b-\
c81eb2770d8c"],

Cell["\<\
All the elements of the transformation matrix have the same denominator; it \
is positive so we can omit it!\
\>", "Text",
 CellChangeTimes->{{3.6663263500894403`*^9, 3.666326372567813*^9}, {
  3.6663264124632463`*^9, 3.666326412750031*^9}, {3.66632892892454*^9, 
  3.666328940401971*^9}},ExpressionUUID->"a7a3ba23-5f29-4409-ba5e-\
64b016dfd577"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ExpandAll", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Denominator", "/@", 
         RowBox[{"Together", "[", 
          RowBox[{"Flatten", "[", "transfMatrix12H", "]"}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]H02", ",", "\[Lambda]H20", ",", "\[Lambda]H11"}], 
        "}"}], "\[Element]", "Reals"}]}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sign", "[", "_", "]"}], "2"], "\[Rule]", "1"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6663265211786118`*^9, 3.666326539424769*^9}, {
  3.666326598486981*^9, 
  3.666326706849637*^9}},ExpressionUUID->"64d2637d-51f9-4785-96ba-\
64d8b3cdc481"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]H11", "2"], "-", 
      RowBox[{"4", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]H11", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Lambda]H11", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], "2"]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.666326516818078*^9, 3.66632653993291*^9}, {
  3.66632660374089*^9, 
  3.6663267084911203`*^9}},ExpressionUUID->"9c3d2bfe-6bf8-4201-8ca3-\
dc24dbda1398"]
}, Open  ]],

Cell["\<\
The condition for when we have to use the transformed potential:\
\>", "Text",
 CellChangeTimes->{{3.666369674938451*^9, 
  3.66636969508989*^9}},ExpressionUUID->"8b1e6d20-ca44-4487-b381-\
47d17c71b6e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", "matrixMsq12H", "]"}], "<", "0"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.666328847944619*^9, 
  3.666328868989513*^9}},ExpressionUUID->"4efd6923-a2d5-4d6e-9300-\
1cb336772221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}], "<", 
  SuperscriptBox["\[Lambda]H11", "2"]}]], "Output",
 CellChangeTimes->{{3.666328853033139*^9, 
  3.666328869352302*^9}},ExpressionUUID->"90752cfb-e3e2-40c2-b48f-\
8dbf85c08843"]
}, Open  ]],

Cell[TextData[{
 "Below we shall use the Boolean version of Implies (the Implies function in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " evaluates both arguments, the Or function does not):"
}], "Text",
 CellChangeTimes->{{3.66633584018864*^9, 3.666335852939748*^9}, {
  3.6663696991286*^9, 
  3.666369731939397*^9}},ExpressionUUID->"49a09210-487c-4215-b646-\
3ded649440c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BooleanConvert", "[", 
  RowBox[{"a", "\[Implies]", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.666335854607348*^9, 
  3.666335865067239*^9}},ExpressionUUID->"77ca516e-e647-4403-9674-\
5db5420d1ecc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"!", "a"}], "||", "b"}]], "Output",
 CellChangeTimes->{
  3.6663358658020763`*^9},ExpressionUUID->"ab230caf-5b1f-484b-9def-\
9ccd0a6b95a9"]
}, Open  ]],

Cell[TextData[{
 "We can use the numerators of the elements of the transformation matrix ",
 StyleBox["as",
  FontSlant->"Italic"],
 " the transformation matrix, since the denominator is positive:"
}], "Text",
 CellChangeTimes->{{3.666328946681656*^9, 3.6663289580810966`*^9}, {
  3.666369747723782*^9, 
  3.666369769912942*^9}},ExpressionUUID->"c3aba567-e66e-4211-a06e-\
1bdd586d7c8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandAll", "[", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", "transfMatrix12H", "]"}], "]"}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sign", "[", "_", "]"}], "2"], "\[Rule]", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]H02", ",", "\[Lambda]H20", ",", "\[Lambda]H11"}], 
     "}"}], "\[Element]", "Reals"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.666326920504417*^9, {3.6663269563117123`*^9, 3.6663269588945932`*^9}, {
   3.666326991342157*^9, 3.6663270479796467`*^9}, {3.666327081642293*^9, 
   3.666327082473418*^9}},ExpressionUUID->"598f00e8-122b-4a2c-a7c9-\
851a290b6d59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]H11", " ", 
       RowBox[{"Sign", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]H11", " ", 
       RowBox[{"Sign", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
           "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]H11", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]],
             " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
          ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
              "2"]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]], "-", 
      RowBox[{"\[Lambda]H11", " ", 
       RowBox[{"Sign", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
           "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]H11", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]],
             " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
          ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
              "2"]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]], "+", 
      RowBox[{"\[Lambda]H11", " ", 
       RowBox[{"Sign", "[", 
        RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]H11", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666326921037611*^9, 3.666326959528384*^9}, {
   3.666326994298912*^9, 3.666327050671833*^9}, 
   3.666327131578416*^9},ExpressionUUID->"a6726986-a068-46c1-9a8b-\
420781c6e165"]
}, Open  ]],

Cell[TextData[{
 "A new definition of sign since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Sign", "[", "0", "]"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"c7b7811c-9a10-4454-92e1-b25eb745afea"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335879339139*^9, 
  3.666335896073678*^9}},ExpressionUUID->"b7fb976e-2997-41ed-ac97-\
8edae424f8a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sign", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"x", "<", "0"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.666327894911293*^9},ExpressionUUID->"f9d46a74-8a6b-4858-9637-\
378aff3aed59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfMatrix12H", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]H11", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]]}], ",", 
       RowBox[{
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]H11", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
             "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                 "2"]}]], " ", 
              RowBox[{"Abs", "[", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
            ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]], "-", 
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}], 
       ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
             "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                 "2"]}]], " ", 
              RowBox[{"Abs", "[", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
            ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]], "+", 
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6663286002414722`*^9, 3.666328630339287*^9}, 
   3.666328692751659*^9, 
   3.666328966333946*^9},ExpressionUUID->"ba9bc424-188c-4a85-8ae9-\
7a6943ecc2e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], "\[Rule]", 
    RowBox[{"transfMatrix12H", ".", 
     RowBox[{"{", 
      RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666326202624666*^9, 3.666326204911263*^9}, 
   3.666328648288103*^9, {3.6663326628595667`*^9, 
   3.666332663786427*^9}},ExpressionUUID->"80e0cbe6-d5b4-4f4b-a6eb-\
9221c64d1a02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Phi]1", "\[Rule]", 
    RowBox[{
     RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "+", 
     RowBox[{"\[Lambda]H11", " ", "\[Phi]2", " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
      SqrtBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], "+", 
     RowBox[{"\[Phi]1", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]]}], "-", 
     RowBox[{"\[Phi]2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]H11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
         ")"}]}]]}]}]}], ",", 
   RowBox[{"\[Phi]2", "\[Rule]", 
    RowBox[{
     RowBox[{"\[Phi]1", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]H11", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
            "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]], "-", 
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}], 
       ")"}]}], "+", 
     RowBox[{"\[Phi]2", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]H11", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}], 
            "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]], " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]H11", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
           ")"}]}]], "+", 
        RowBox[{"\[Lambda]H11", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]H11", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}]}], 
       ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.666332665517268*^9},ExpressionUUID->"3c5e0440-fa99-4dda-847e-\
2f5e6bfedef2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vacuum Stability Conditions", "Subchapter",
 CellChangeTimes->{{3.666112203008876*^9, 
  3.666112207312533*^9}},ExpressionUUID->"e7f1f7ba-90d8-4c7e-8559-\
bd96a89b470f"],

Cell["\<\
Here it is impractical not to use predefined functions given in the section \
\[OpenCurlyQuote]Functions\[CloseCurlyQuote]: run this section first.\
\>", "Text",
 CellChangeTimes->{{3.666329881442082*^9, 
  3.66632996106211*^9}},ExpressionUUID->"59fa9134-d9f3-4b6a-8976-\
f2244258d20a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"positivityV12H", "[", 
    RowBox[{
    "\[Lambda]40_", ",", "\[Lambda]31_", ",", "\[Lambda]22_", ",", 
     "\[Lambda]13_", ",", "\[Lambda]04_", ",", "\[Lambda]H_", ",", 
     "\[Lambda]H20_", ",", "\[Lambda]H11_", ",", "\[Lambda]H02_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Lambda]H", ">", "0"}], "\[And]", 
    RowBox[{"\[Lambda]04", ">", "0"}], "&&", 
    RowBox[{"\[Lambda]40", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "-", 
      RowBox[{"4", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]22", "3"], " ", 
       SuperscriptBox["\[Lambda]31", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]13", "3"], " ", 
       SuperscriptBox["\[Lambda]31", "3"]}], "+", 
      RowBox[{
      "18", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "3"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "3"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"16", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]22", "4"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Lambda]13", "3"], " ", "\[Lambda]22", " ", 
       "\[Lambda]31", " ", "\[Lambda]40"}], "-", 
      RowBox[{"80", " ", "\[Lambda]04", " ", "\[Lambda]13", " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", "\[Lambda]31", " ", 
       "\[Lambda]40"}], "-", 
      RowBox[{"6", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]31", "2"], " ", "\[Lambda]40"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Lambda]13", "4"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"144", " ", "\[Lambda]04", " ", 
       SuperscriptBox["\[Lambda]13", "2"], " ", "\[Lambda]22", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", 
       SuperscriptBox["\[Lambda]22", "2"], " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]13", " ", 
       "\[Lambda]31", " ", 
       SuperscriptBox["\[Lambda]40", "2"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Lambda]04", "3"], " ", 
       SuperscriptBox["\[Lambda]40", "3"]}]}], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Lambda]13", "4"]}], "+", 
        RowBox[{"16", " ", "\[Lambda]04", " ", 
         SuperscriptBox["\[Lambda]13", "2"], " ", "\[Lambda]22"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Lambda]04", "2"], " ", 
         SuperscriptBox["\[Lambda]22", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Lambda]04", "2"], " ", "\[Lambda]13", " ", 
         "\[Lambda]31"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Lambda]04", "3"], " ", "\[Lambda]40"}]}], ">", 
       "0"}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Lambda]13", "2"]}], "+", 
        RowBox[{"8", " ", "\[Lambda]04", " ", "\[Lambda]22"}]}], ">", "0"}]}],
      ")"}], "\[And]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Phi]1", ",", "\[Phi]2", ",", "VHmin12H", ",", "transf12H", ",", 
        "sign", ",", "VHminTransf12H", ",", 
        RowBox[{"discr", "=", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], 
              "3"]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H11", "2"], "-", 
               RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], 
              "3"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
                SuperscriptBox["\[Lambda]H11", "2"], "-", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], 
              "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], 
              "4"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
                SuperscriptBox["\[Lambda]H11", "2"], "-", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H11", "2"], "-", 
               RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H11", "2"], "-", 
               RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]31", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
                SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "3"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "4"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]13", " ", "\[Lambda]H"}], 
                "+", 
                RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
               SuperscriptBox["\[Lambda]H11", "2"], "-", 
               RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H11", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
               ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]04", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
               RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]40", " ", "\[Lambda]H"}], 
                "+", 
                SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], "2"]}]}], 
           ")"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"VHmin12H", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
            SuperscriptBox["\[Lambda]H20", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Phi]1", "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
            RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}], " ", 
          SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[Lambda]22", " ", "\[Lambda]H"}], "+", 
            SuperscriptBox["\[Lambda]H11", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], ")"}], 
          " ", 
          SuperscriptBox["\[Phi]1", "2"], " ", 
          SuperscriptBox["\[Phi]2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
            RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], " ", 
          "\[Phi]1", " ", 
          SuperscriptBox["\[Phi]2", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
            SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Phi]2", "4"]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "[", "x_", "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x", "<", "0"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"transf12H", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Phi]1", "\[Rule]", 
           RowBox[{
            RowBox[{"\[Lambda]H11", " ", "\[Phi]1", " ", 
             RowBox[{"sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Lambda]H11", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                  "2"]}]], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                RowBox[{"sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], 
            "+", 
            RowBox[{"\[Lambda]H11", " ", "\[Phi]2", " ", 
             RowBox[{"sign", "[", 
              RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
             SqrtBox[
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Lambda]H11", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                  "2"]}]], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                RowBox[{"sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}]]}], 
            "+", 
            RowBox[{"\[Phi]1", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]H11", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], " ", 
                   RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                 ")"}]}], ")"}]}]}], "-", 
            RowBox[{"\[Phi]2", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]H11", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], " ", 
                   RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                 ")"}]}], ")"}]}]}]}]}], ",", 
          RowBox[{"\[Phi]2", "\[Rule]", 
           RowBox[{
            RowBox[{"\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Lambda]H11", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                   ")"}]}], ")"}]}], "-", 
               RowBox[{"\[Lambda]H11", " ", 
                RowBox[{"sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], 
                    "]"}]}]}]]}]}], ")"}]}], "+", 
            RowBox[{"\[Phi]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Lambda]H11", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}]}], 
                   ")"}]}], ")"}]}], "+", 
               RowBox[{"\[Lambda]H11", " ", 
                RowBox[{"sign", "[", 
                 RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}], " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]H11", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]H02", "+", "\[Lambda]H20"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], 
                    "]"}]}]}]]}]}], ")"}]}]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"VHminTransf12H", "=", 
        RowBox[{"VHmin12H", "/.", "transf12H"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{
             RowBox[{"\[Lambda]H20", "\[LessEqual]", "0"}], "&&", 
             RowBox[{"\[Lambda]H02", "\[LessEqual]", "0"}], "&&", 
             RowBox[{
              SuperscriptBox["\[Lambda]H11", "2"], "\[LessEqual]", 
              RowBox[{"4", " ", "\[Lambda]H20", " ", "\[Lambda]H02"}]}]}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
              SuperscriptBox["\[Lambda]H02", "2"]}], ">", "0"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
              SuperscriptBox["\[Lambda]H20", "2"]}], ">", "0"}], "&&", 
            RowBox[{"discr", ">", "0"}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                    RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], 
                  "4"]}], "+", 
                RowBox[{"64", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                   
                   SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                    RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], 
                  "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
                   
                   SuperscriptBox["\[Lambda]H11", "2"], "-", 
                   RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
                  ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                    SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
                    SuperscriptBox["\[Lambda]H11", "2"], "-", 
                    RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}],
                    ")"}], "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                    SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                   
                   RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]31", " ", "\[Lambda]H"}], "-", 
                   
                   RowBox[{"\[Lambda]H11", " ", "\[Lambda]H20"}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                    SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]40", " ", "\[Lambda]H"}], "-", 
                   
                   SuperscriptBox["\[Lambda]H20", "2"]}], ")"}]}]}], ">", 
               "0"}], "||", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Lambda]13", " ", "\[Lambda]H"}], "-", 
                    RowBox[{"\[Lambda]H02", " ", "\[Lambda]H11"}]}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]04", " ", "\[Lambda]H"}], "-", 
                   
                   SuperscriptBox["\[Lambda]H02", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]22", " ", "\[Lambda]H"}], "-", 
                   
                   SuperscriptBox["\[Lambda]H11", "2"], "-", 
                   RowBox[{"2", " ", "\[Lambda]H02", " ", "\[Lambda]H20"}]}], 
                  ")"}]}]}], ">", "0"}]}], ")"}]}]}], "]"}], ")"}], "\[And]", 
        
        RowBox[{"(", 
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[Lambda]H11", "2"], "4"]}], "+", 
              RowBox[{"\[Lambda]H02", " ", "\[Lambda]H20"}]}], "<", "0"}], 
            "]"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
               RowBox[{"\[Alpha]", "=", 
                RowBox[{"b", " ", 
                 SuperscriptBox["a", 
                  RowBox[{"-", 
                   FractionBox["3", "4"]}]], " ", 
                 SuperscriptBox["e", 
                  RowBox[{"-", 
                   FractionBox["1", "4"]}]]}]}], ",", 
               RowBox[{"\[Beta]", "=", 
                RowBox[{"c", " ", 
                 SuperscriptBox["a", 
                  RowBox[{"-", 
                   FractionBox["1", "2"]}]], " ", 
                 SuperscriptBox["e", 
                  RowBox[{"-", 
                   FractionBox["1", "2"]}]]}]}], ",", 
               RowBox[{"\[Gamma]", "=", 
                RowBox[{"d", " ", 
                 SuperscriptBox["a", 
                  RowBox[{"-", 
                   FractionBox["1", "4"]}]], " ", 
                 SuperscriptBox["e", 
                  RowBox[{"-", 
                   FractionBox["3", "4"]}]]}]}], ",", 
               RowBox[{"poly", "=", 
                RowBox[{"VHminTransf12H", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
                   RowBox[{"\[Phi]2", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]H02", "-", "\[Lambda]H20"}], "]"}]}], 
                    " ", "\[Phi]2"}]}]}], "}"}]}]}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"poly", ",", 
                  SuperscriptBox["\[Phi]2", "4"]}], "]"}], ">", "0"}], 
               "\[And]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"poly", "/.", 
                  RowBox[{"\[Phi]2", "\[Rule]", "0"}]}], ")"}], ">", "0"}], 
               "\[And]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", " ", 
                    SqrtBox["a"]}], "+", 
                    RowBox[{"b", " ", 
                    SqrtBox["e"]}]}], ">", "0"}], "\[And]", 
                   RowBox[{"discr", "\[LessEqual]", "0"}]}], ")"}], "\[Or]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}], "<", "c", "<", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}]}], "\[And]", 
                   RowBox[{"discr", "\[GreaterEqual]", "0"}], "\[And]", 
                   RowBox[{
                    RowBox[{"\[CapitalLambda]1poly", "[", 
                    RowBox[{"poly", ",", "\[Phi]2"}], "]"}], "\[LessEqual]", 
                    "0"}]}], ")"}], "\[Or]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}], "<", "c"}], "\[And]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", ">", "0"}], "\[And]", 
                    RowBox[{"d", ">", "0"}]}], ")"}], "\[Or]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"discr", "\[GreaterEqual]", "0"}], "\[And]", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]2poly", "[", 
                    RowBox[{"poly", ",", "\[Phi]2"}], "]"}], "\[LessEqual]", 
                    "0"}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}], "/.", 
              RowBox[{"Thread", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}],
                 "\[Rule]", 
                RowBox[{"CoefficientList", "[", 
                 RowBox[{"poly", ",", "\[Phi]2"}], "]"}]}], "]"}]}]}], 
            "]"}]}], "]"}], ")"}]}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.665741124907323*^9, 3.665741179975178*^9}, {
   3.665741233474474*^9, 3.665741286942266*^9}, {3.665743808466782*^9, 
   3.6657438463051167`*^9}, {3.66582165570492*^9, 3.665821663613987*^9}, 
   3.666245251073778*^9, 3.666245311232033*^9, 3.666246355039702*^9, {
   3.666255423797333*^9, 3.6662554239993477`*^9}, {3.666255460352949*^9, 
   3.666255475161007*^9}, {3.666255523678718*^9, 3.6662555942553368`*^9}, {
   3.666255664348475*^9, 3.666255734592675*^9}, 3.66626161203106*^9, {
   3.6662766353371267`*^9, 3.666276661164247*^9}, 3.666276897722364*^9, {
   3.6663299662557917`*^9, 3.6663300157408752`*^9}, {3.666330082931773*^9, 
   3.666330122138289*^9}, {3.6663301732203197`*^9, 3.666330284318321*^9}, {
   3.666330445183729*^9, 3.666330448869505*^9}, {3.6663305976807947`*^9, 
   3.666330666972829*^9}, {3.666331086972096*^9, 3.6663311018259983`*^9}, {
   3.666331178120771*^9, 3.6663311861829576`*^9}, {3.6663312308147373`*^9, 
   3.66633123623705*^9}, {3.666331268790057*^9, 3.6663312858184547`*^9}, {
   3.6663313891773*^9, 3.666331407589501*^9}, {3.6663316665976048`*^9, 
   3.6663317166170692`*^9}, {3.666331862092115*^9, 3.666331872921421*^9}, 
   3.666332024367333*^9, {3.666332160825058*^9, 3.666332209932186*^9}, {
   3.666332280136661*^9, 3.666332281056655*^9}, {3.666332330592164*^9, 
   3.666332340238339*^9}, {3.666332434211172*^9, 3.6663324483120737`*^9}, {
   3.6663325508613663`*^9, 3.6663325560926037`*^9}, 3.666332590108363*^9, {
   3.66633536380809*^9, 3.666335367719742*^9}, 3.666335486539528*^9, {
   3.6663357136074057`*^9, 3.666335724030817*^9}, {3.666336171132956*^9, 
   3.666336198457299*^9}, {3.666369802648205*^9, 3.666369822773056*^9}, {
   3.66636988491744*^9, 3.666369888225152*^9}, {3.6664569543094893`*^9, 
   3.6664569739462557`*^9}, {3.666457178472929*^9, 3.6664572180051527`*^9}, {
   3.666458134041789*^9, 3.666458137101417*^9}, {3.666458329633264*^9, 
   3.666458375323586*^9}},ExpressionUUID->"3104195f-7954-47fa-91d4-\
7b7b3d90b855"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two Higgs Doublet Model with Real Couplings", "Chapter",
 CellChangeTimes->{{3.665741304621969*^9, 3.665741314324709*^9}, {
  3.665743617275082*^9, 3.6657436300657263`*^9}, {3.6657439427572412`*^9, 
  3.6657439539797783`*^9}},ExpressionUUID->"8cdd2c90-3b88-43d6-a120-\
93e0a8361b7c"],

Cell[CellGroupData[{

Cell["The Potential", "Subchapter",
 CellChangeTimes->{{3.6661121777754393`*^9, 
  3.6661121798194637`*^9}},ExpressionUUID->"6db48903-c7cf-4be6-95d7-\
adb211ccae21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2HDM", "=", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}], "2"]}], 
     "+", 
     RowBox[{"\[Lambda]2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}], "2"]}], 
     "+", 
     RowBox[{"\[Lambda]3", " ", 
      RowBox[{
       RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], " ", 
      RowBox[{
       RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}]}], "+", 
     RowBox[{"\[Lambda]4", " ", 
      RowBox[{
       RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], " ", 
      RowBox[{
       RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Lambda]5", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}], "2"], 
        "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}], 
         "2"]}], ")"}]}], "+", 
     RowBox[{"\[Lambda]6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"\[Lambda]7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}]}]}], ")"}]}]}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], "\[Rule]", 
       SuperscriptBox["h1", "2"]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], "\[Rule]", 
       SuperscriptBox["h2", "2"]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}], "\[Rule]", 
       RowBox[{"h1", " ", "h2", " ", "\[Rho]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], "\[Rule]", 
       RowBox[{"h1", " ", "h2", " ", "\[Rho]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.665743983931725*^9, 3.665744018849722*^9}, {
   3.666087683553203*^9, 3.6660876915576153`*^9}, 3.6660877871396008`*^9, {
   3.666088063759438*^9, 3.666088187139389*^9}, {3.666088405019882*^9, 
   3.666088415203125*^9}},ExpressionUUID->"57a19964-5789-4172-9532-\
55b4a20ea2f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", "\[Lambda]1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", "\[Lambda]2"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]4", " ", 
   SuperscriptBox["\[Rho]", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Lambda]6", " ", "\[Rho]", 
   " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
  RowBox[{"2", " ", "h1", " ", 
   SuperscriptBox["h2", "3"], " ", "\[Lambda]7", " ", "\[Rho]", " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]5", " ", 
   SuperscriptBox["\[Rho]", "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666087794704464*^9, 3.666088189370903*^9, 
  3.666088415535571*^9, 3.666112320745838*^9, 3.666262289181971*^9, 
  3.729395352754114*^9, 3.729436906547553*^9, 3.7295724951762867`*^9, 
  3.729691196966073*^9, 
  3.729842060194317*^9},ExpressionUUID->"c126b324-c48d-47a6-acc8-\
54c3982ab91d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 3.666112193586811*^9}, {
  3.729781325491293*^9, 
  3.729781325975994*^9}},ExpressionUUID->"c70194f6-83c3-43ee-8195-\
31f65e5d2fc5"],

Cell[TextData[{
 "The conditions for when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "ec2e7bc5-3709-4793-931f-03623ff2fee4"],
 ":"
}], "Text",
 CellChangeTimes->{{3.66636995870688*^9, 
  3.666369967704153*^9}},ExpressionUUID->"3cbce180-4716-40c2-97bb-\
49d4739a16f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2HDM", "/.", 
  RowBox[{"\[Rho]", "\[Rule]", "0"}]}]], "Input",ExpressionUUID->"5ea0e182-\
0fa9-4688-8bcc-d4a57f902867"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", "\[Lambda]1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", "\[Lambda]2"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}]}]], "Output",
 CellChangeTimes->{
  3.666262390967167*^9, 3.729571843912294*^9, {3.729572497413453*^9, 
   3.729572508612961*^9}, 3.7296911991796637`*^9, {3.729842045456719*^9, 
   3.729842063699995*^9}},ExpressionUUID->"311208f8-1f3b-4d1d-98de-\
d10fe1bf3cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"copositivityCriteria", "[", 
   RowBox[{"couplingMatrix", "[", 
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"\[Rho]", "\[Rule]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666262370078145*^9, 3.666262421688875*^9}, {
  3.666262551525695*^9, 
  3.666262553426393*^9}},ExpressionUUID->"9be55b59-e175-44c2-80f2-\
ce1db5513cf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]1", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]2", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}], ">", 
   "0"}]}]], "Output",
 CellChangeTimes->{
  3.666262372837421*^9, {3.6662624073062973`*^9, 3.666262422396523*^9}, 
   3.66626255387031*^9, 3.666262585131918*^9, 3.729571844045418*^9, {
   3.729572497492927*^9, 3.729572508719255*^9}, 3.729691201908854*^9, {
   3.729842045603367*^9, 
   3.729842063812258*^9}},ExpressionUUID->"6ca5229f-e596-4f5c-84e5-\
1226972ee579"]
}, Open  ]],

Cell["\<\
In the corners of the orbit space, both solutions for the phase \[Phi] can be \
automatically accounted for:\
\>", "Text",
 CellChangeTimes->{{3.666369988948524*^9, 3.6663700147666597`*^9}, {
  3.729759975337449*^9, 
  3.729759986961323*^9}},ExpressionUUID->"31589eab-f5bb-4dd8-a5f7-\
6b9d49ea1010"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V2HDM", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"V2HDM", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.666262428099173*^9, 
  3.6662624446067677`*^9}},ExpressionUUID->"09ca99e8-61ba-40ef-a8fa-\
6f8906b04f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", "\[Lambda]1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", "\[Lambda]2"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]4"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]5"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Lambda]6"}], "+", 
  RowBox[{"2", " ", "h1", " ", 
   SuperscriptBox["h2", "3"], " ", "\[Lambda]7"}]}]], "Output",
 CellChangeTimes->{{3.6662624284965878`*^9, 3.6662624449293737`*^9}, 
   3.7295718440949373`*^9, {3.7295724975429277`*^9, 3.729572508771613*^9}, 
   3.7296912042351627`*^9, {3.729842045700705*^9, 
   3.729842063895769*^9}},ExpressionUUID->"520ad357-12de-42c3-bb19-\
371dd2c3fefd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", "\[Lambda]1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", "\[Lambda]2"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]4"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]5"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Lambda]6"}], "-", 
  RowBox[{"2", " ", "h1", " ", 
   SuperscriptBox["h2", "3"], " ", "\[Lambda]7"}]}]], "Output",
 CellChangeTimes->{{3.6662624284965878`*^9, 3.6662624449293737`*^9}, 
   3.7295718440949373`*^9, {3.7295724975429277`*^9, 3.729572508771613*^9}, 
   3.7296912042351627`*^9, {3.729842045700705*^9, 
   3.72984206391068*^9}},ExpressionUUID->"7abead0b-136d-400d-a66d-\
2d4f44f0ae5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Dpoly", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666262500434134*^9, 
  3.6662625304731493`*^9}},ExpressionUUID->"ff7df105-4498-4d84-9a67-\
e328df78e625"],

Cell[BoxData[
 RowBox[{"16", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox["\[Lambda]1", "3"], " ", 
     SuperscriptBox["\[Lambda]2", "3"]}], "+", 
    RowBox[{"\[Lambda]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
            ")"}], "3"], "+", 
          RowBox[{"36", " ", "\[Lambda]2", " ", 
           SuperscriptBox["\[Lambda]6", "2"]}]}], ")"}]}], "-", 
       RowBox[{"20", " ", "\[Lambda]2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}],
          "2"], " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
            ")"}], "3"], "+", 
          RowBox[{"6", " ", "\[Lambda]2", " ", 
           SuperscriptBox["\[Lambda]6", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]7", "2"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]6", " ", 
        SuperscriptBox["\[Lambda]7", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]6", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Lambda]2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}],
          "3"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Lambda]2", "2"], " ", 
        SuperscriptBox["\[Lambda]6", "2"]}], "+", 
       RowBox[{"18", " ", "\[Lambda]2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]6", " ", "\[Lambda]7"}], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]7", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
            ")"}], "2"], "-", 
          RowBox[{"16", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", "\[Lambda]2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}], 
        " ", 
        SuperscriptBox["\[Lambda]7", "2"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Lambda]7", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Lambda]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
             ")"}], "2"]}], "-", 
          RowBox[{"6", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.666262494349717*^9, 3.6662625356258802`*^9}, 
   3.729571844163109*^9, {3.729572497610211*^9, 3.72957250954622*^9}, {
   3.729842045818159*^9, 
   3.729842065178322*^9}},ExpressionUUID->"5d911141-63ff-46ba-8a91-\
a68e66012518"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Qpoly", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6662625361583643`*^9, 
  3.666262536573189*^9}},ExpressionUUID->"5cbd7f2d-4970-4dae-9524-\
01f303badfd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", "\[Lambda]2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], 
  "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Lambda]7", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.666262536870694*^9, 3.729571844213036*^9, {3.729572497657365*^9, 
   3.7295725096141777`*^9}, {3.729842045959899*^9, 
   3.7298420652886267`*^9}},ExpressionUUID->"e4c5b157-69a6-4654-a9c2-\
167f242e0ecc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Rpoly", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666262541206472*^9, 
  3.666262541513174*^9}},ExpressionUUID->"86e0257f-c2a8-4d45-88c2-\
a3697ce3fe07"],

Cell[BoxData[
 RowBox[{"16", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "\[Lambda]1", " ", 
     SuperscriptBox["\[Lambda]2", "3"]}], "+", 
    RowBox[{"4", " ", "\[Lambda]2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}], 
     " ", 
     SuperscriptBox["\[Lambda]7", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]7", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], ")"}],
          "2"]}], "-", 
       RowBox[{"4", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.666262541920871*^9, 3.666262600797645*^9, 3.729571844260345*^9, {
   3.7295724977243958`*^9, 3.729572509696854*^9}, {3.7298420460744133`*^9, 
   3.729842065385395*^9}},ExpressionUUID->"53a65ccc-58a4-4c74-8430-\
8de3f557e4f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"posPoly", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "==", 
  RowBox[{"posPoly", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "}"}]}], "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666262453034103*^9, 
  3.666262484395735*^9}},ExpressionUUID->"9efefedf-b03f-4941-ab33-\
f1ab08932f40"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.666262468753749*^9, 3.666262485914268*^9}, 
   3.7295718443110723`*^9, {3.729572497793078*^9, 3.729572509796597*^9}, {
   3.729842046167034*^9, 
   3.729842065445468*^9}},ExpressionUUID->"69189613-1c3f-469c-ad0e-\
bbf4ebe978ff"]
}, Open  ]],

Cell["Minimisation equations of the potential on a hypersphere:", "Text",
 CellChangeTimes->{{3.6663699811523943`*^9, 3.666369983838665*^9}, {
  3.6663700225871*^9, 
  3.666370037649345*^9}},ExpressionUUID->"97719f05-5fa0-4b48-a5b9-\
1ade36a51c89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minEqs2HDM", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"minimisationEquations", "[", 
     RowBox[{
      RowBox[{"V2HDM", "+", 
       RowBox[{
        FractionBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["h1", "2"], "-", 
          SuperscriptBox["h2", "2"]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\[Phi]", ",", "\[Rho]", ",", "h1", ",", "h2", ",", "\[Lambda]"}], 
       "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"h1", ">", "0"}], "\[And]", 
     RowBox[{"h2", ">", "0"}], "\[And]", 
     RowBox[{"\[Rho]", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666262279857213*^9, 3.666262297907855*^9}, {
  3.666262736724242*^9, 3.666262744730007*^9}, {3.6662627784456663`*^9, 
  3.666262794942669*^9}, {3.6662630434990892`*^9, 3.6662630457477818`*^9}, {
  3.666269367995701*^9, 
  3.666269374339244*^9}},ExpressionUUID->"0706285a-a04c-428d-9cbe-\
53cc038cb7ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
       RowBox[{
        SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}], "+", 
       RowBox[{
       "2", " ", "h1", " ", "h2", " ", "\[Lambda]5", " ", "\[Rho]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
        RowBox[{
         SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
     RowBox[{"h1", " ", "h2", " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", 
        RowBox[{"\[Lambda]5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
        RowBox[{
         SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
      "\[Rho]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]4", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]5", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
      "\[Rho]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]4", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]5", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     SuperscriptBox["h2", "2"]}], "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666262291472363*^9, 3.666262298319047*^9}, 
   3.6662627451005793`*^9, 3.666262796162936*^9, 3.6662630463194113`*^9, 
   3.666263088262506*^9, 3.666263568115202*^9, 3.666269375464513*^9, 
   3.729571844360094*^9, {3.7295724978574123`*^9, 3.729572509995517*^9}, 
   3.7296912111275578`*^9, {3.729842046268839*^9, 
   3.729842065708961*^9}},ExpressionUUID->"4ec17550-bc59-47e0-abca-\
a37a2b935dd8"]
}, Open  ]],

Cell[TextData[{
 "The solution for the orbit parameter ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "7466bdae-11d2-450b-8ddf-a0a63052489b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666370044344015*^9, 
  3.66637005875035*^9}},ExpressionUUID->"5bb0d2dd-cb35-4ef4-8c10-\
2e9f42f2d6ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]sol2HDM", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"First", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
      "minEqs2HDM", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      ",", "\[Rho]"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666263574244461*^9, 3.666263635900139*^9}, {
  3.666268493043996*^9, 
  3.666268496287879*^9}},ExpressionUUID->"1cf3a489-fd3c-4771-bcb5-\
6637629bafe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Rho]", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["h1", "2"], " ", "\[Lambda]6", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["h2", "2"], " ", "\[Lambda]7", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], 
     RowBox[{
      RowBox[{"h1", " ", "h2", " ", "\[Lambda]4"}], "+", 
      RowBox[{"h1", " ", "h2", " ", "\[Lambda]5", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.66626363634156*^9, 3.666268497231833*^9, 3.666269378243787*^9, 
   3.7295718444487953`*^9, {3.7295724979382257`*^9, 3.729572510091075*^9}, 
   3.729691213728559*^9, {3.7298420463679457`*^9, 
   3.729842065829418*^9}},ExpressionUUID->"1201f2a2-af1a-47dc-9d3a-\
d4a6677d3926"]
}, Open  ]],

Cell[TextData[{
 "With the solution for ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "99952a5c-5c0a-4601-ac8b-833b3f5b4136"],
 " inserted, the minimisation equations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "1"], TraditionalForm]],ExpressionUUID->
  "27bce850-e47a-433d-add0-acfd28c10eed"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "c092aac3-3cf9-4c17-8cf3-31477473f87e"],
 " and ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]],ExpressionUUID->
  "32b0248b-3903-4cf8-a323-4779f42d1ab7"],
 " do not distinguish between ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "1811579e-d1a4-43cb-b65e-ac96defa335b"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "\[Pi]"}], TraditionalForm]],ExpressionUUID->
  "1e60ba30-11f8-4532-bb1b-5a8e3cf2c4df"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666268387644202*^9, 
  3.666268449938805*^9}},ExpressionUUID->"a46b6813-418d-445f-8fdd-\
fc98a1d55802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"minEqs2HDM", "\[LeftDoubleBracket]", 
     RowBox[{"3", ";;", "5"}], "\[RightDoubleBracket]"}], "/.", 
    "\[Rho]sol2HDM"}], ",", 
   RowBox[{
    RowBox[{"h1", ">", "0"}], "\[And]", 
    RowBox[{"h2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.666266866368642*^9, 3.666266872043487*^9}, {
  3.666267184161249*^9, 3.666267192914002*^9}, {3.6662682996848392`*^9, 
  3.666268330409178*^9}, {3.666268508134262*^9, 
  3.666268517603179*^9}},ExpressionUUID->"e4ba7452-1d0e-44b8-8284-\
b760921e0796"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Lambda]6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], 
      RowBox[{"\[Lambda]4", "+", 
       RowBox[{"\[Lambda]5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}]]}], "\[Equal]", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["h1", "2"], " ", "\[Lambda]1"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Lambda]", "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Lambda]7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], 
      RowBox[{"\[Lambda]4", "+", 
       RowBox[{"\[Lambda]5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}]]}], "\[Equal]", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["h2", "2"], " ", "\[Lambda]2"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", "\[Lambda]3"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     SuperscriptBox["h2", "2"]}], "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.666266872322467*^9, {3.66626718549333*^9, 3.666267201313529*^9}, 
   3.666268311583857*^9, {3.666268518565899*^9, 3.6662685240324173`*^9}, 
   3.666269386938283*^9, 3.7295718445399714`*^9, {3.729572498317974*^9, 
   3.729572511707714*^9}, 3.729691217715234*^9, {3.7298420464680634`*^9, 
   3.729842068414639*^9}},ExpressionUUID->"bcb4c31f-43de-43ef-acc2-\
3b31e09e3990"]
}, Open  ]],

Cell["\<\
Pick the last solution since the solutions only differ by signs:\
\>", "Text",
 CellChangeTimes->{{3.6662684575010557`*^9, 3.666268474868238*^9}, {
  3.666370069055009*^9, 
  3.6663700722604837`*^9}},ExpressionUUID->"3960dc1e-d47a-403c-a2d0-\
32c88e051934"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minSol2HDM", "=", 
  RowBox[{"Last", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"minEqs2HDM", "\[LeftDoubleBracket]", 
          RowBox[{"3", ";;", "5"}], "\[RightDoubleBracket]"}], "/.", 
         "\[Rho]sol2HDM"}], ",", 
        RowBox[{
         RowBox[{"h1", ">", "0"}], "\[And]", 
         RowBox[{"h2", ">", "0"}]}]}], "]"}], "/.", 
      RowBox[{"\[Phi]", "\[Rule]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "\[Lambda]"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666262305468048*^9, 3.666262328839518*^9}, {
   3.666262749019985*^9, 3.666262755577026*^9}, {3.666262918632275*^9, 
   3.666262918797963*^9}, {3.666263054977002*^9, 3.6662631337344112`*^9}, {
   3.666268228105339*^9, 3.666268232399399*^9}, {3.666268285142589*^9, 
   3.666268289070723*^9}, 3.666268335911668*^9, {3.666268477321995*^9, 
   3.666268487305995*^9}, {3.6662685281706*^9, 
   3.6662685937879753`*^9}},ExpressionUUID->"21c71132-7e89-49dc-b968-\
1ffe0c095b29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h1", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]4"}], "-", 
       RowBox[{"\[Lambda]3", " ", "\[Lambda]4"}], "+", 
       RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
       RowBox[{"\[Lambda]3", " ", "\[Lambda]5"}], "+", 
       RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]7", "2"]}]}]], 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Lambda]1", " ", "\[Lambda]4"}], "+", 
        RowBox[{"\[Lambda]2", " ", "\[Lambda]4"}], "-", 
        RowBox[{"\[Lambda]3", " ", "\[Lambda]4"}], "+", 
        RowBox[{"\[Lambda]1", " ", "\[Lambda]5"}], "+", 
        RowBox[{"\[Lambda]2", " ", "\[Lambda]5"}], "-", 
        RowBox[{"\[Lambda]3", " ", "\[Lambda]5"}], "-", 
        SuperscriptBox["\[Lambda]6", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
        SuperscriptBox["\[Lambda]7", "2"]}]]}]]}], ",", 
   RowBox[{"h2", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]4"}], "-", 
       RowBox[{"\[Lambda]3", " ", "\[Lambda]4"}], "+", 
       RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
       RowBox[{"\[Lambda]3", " ", "\[Lambda]5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]6", "2"]}], "+", 
       RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}]], 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Lambda]1", " ", "\[Lambda]4"}], "+", 
        RowBox[{"\[Lambda]2", " ", "\[Lambda]4"}], "-", 
        RowBox[{"\[Lambda]3", " ", "\[Lambda]4"}], "+", 
        RowBox[{"\[Lambda]1", " ", "\[Lambda]5"}], "+", 
        RowBox[{"\[Lambda]2", " ", "\[Lambda]5"}], "-", 
        RowBox[{"\[Lambda]3", " ", "\[Lambda]5"}], "-", 
        SuperscriptBox["\[Lambda]6", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
        SuperscriptBox["\[Lambda]7", "2"]}]]}]]}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
       "\[Lambda]4"}], "+", 
      RowBox[{
       SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "-", 
      RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]5"}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]5"}], "+", 
      RowBox[{"4", " ", "\[Lambda]2", " ", 
       SuperscriptBox["\[Lambda]6", "2"]}], "-", 
      RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]6", " ", "\[Lambda]7"}], 
      "+", 
      RowBox[{"4", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[Lambda]7", "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Lambda]1"}], " ", "\[Lambda]4"}], "-", 
      RowBox[{"\[Lambda]2", " ", "\[Lambda]4"}], "+", 
      RowBox[{"\[Lambda]3", " ", "\[Lambda]4"}], "-", 
      RowBox[{"\[Lambda]1", " ", "\[Lambda]5"}], "-", 
      RowBox[{"\[Lambda]2", " ", "\[Lambda]5"}], "+", 
      RowBox[{"\[Lambda]3", " ", "\[Lambda]5"}], "+", 
      SuperscriptBox["\[Lambda]6", "2"], "-", 
      RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "+", 
      SuperscriptBox["\[Lambda]7", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6662685720147*^9, 3.66626858563795*^9}, 
   3.666268713266327*^9, 3.666269392640853*^9, 3.72957184466263*^9, {
   3.729572498446701*^9, 3.729572511786722*^9}, 3.729691228780466*^9, {
   3.7298420466752033`*^9, 
   3.729842068572097*^9}},ExpressionUUID->"a14e0f20-859e-4743-bebe-\
0ca9bf8f8185"]
}, Open  ]],

Cell[TextData[{
 "We can pick from  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "b003344f-f32c-4eed-a086-296b7fdad5e0"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "\[Pi]"}], TraditionalForm]],ExpressionUUID->
  "d5c94f03-f7d4-443b-9c0b-3cc7991756dc"],
 " the one that gives a positive \[Rho], and we are only concerned that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "\[Rho]", "<", "1"}], TraditionalForm]],ExpressionUUID->
  "59d6ce28-e2fa-4c92-996a-cdf5598b106e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666270729474876*^9, 3.6662707633772507`*^9}, 
   3.666370094021122*^9},ExpressionUUID->"90ea8a02-feb6-4c9d-a8da-\
49597371bf8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Rho]", "2"], "/.", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Rho]sol2HDM", "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666270264491558*^9, 3.66627027893884*^9}, {
  3.6662707731266413`*^9, 
  3.666270781066703*^9}},ExpressionUUID->"eb45ddc3-bb87-435b-a2fc-\
b7e3dc04939f"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
     RowBox[{
      SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], "2"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1", " ", "h2", " ", "\[Lambda]4"}], "+", 
     RowBox[{"h1", " ", "h2", " ", "\[Lambda]5"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.6662702687011423`*^9, 3.6662702805568647`*^9}, 
   3.666270781686619*^9, 3.72957184472467*^9, {3.729572498555026*^9, 
   3.729572511812999*^9}, {3.729842046766841*^9, 
   3.7298420686445932`*^9}},ExpressionUUID->"72034d3b-f86e-4a4a-939f-\
0acbe232d938"]
}, Open  ]],

Cell[TextData[{
 "Only squares of the fields and ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "99f04459-0c95-4402-91e9-472622c9aa99"],
 " are physical:"
}], "Text",
 CellChangeTimes->{{3.6663701221988573`*^9, 
  3.6663701406172953`*^9}},ExpressionUUID->"d5ebc959-f7b4-48b6-a2bc-\
8a99338e9b17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"{", 
       RowBox[{"h1", ",", "h2", ",", "\[Rho]"}], "}"}], "2"], "/.", 
     "\[Rho]sol2HDM"}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "/.", "minSol2HDM"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.666269406707407*^9, 3.666269430330617*^9}, {
  3.666269514736393*^9, 
  3.6662695168938313`*^9}},ExpressionUUID->"da955f1c-b590-4cc4-aeff-\
118cff89aff1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]2"}], "-", "\[Lambda]3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
      "\[Lambda]7"}]}], 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]1"}], "-", "\[Lambda]3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
     RowBox[{"2", " ", "\[Lambda]6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]6"}], "+", 
        RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]7"}], "-", 
        RowBox[{"\[Lambda]3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]6", "+", "\[Lambda]7"}], ")"}]}]}], ")"}], "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Lambda]1"}], "-", "\[Lambda]3"}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Lambda]6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
        RowBox[{"\[Lambda]3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Lambda]7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
       ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666269416439447*^9, 3.666269432791677*^9}, 
   3.666269518086234*^9, 3.7295718448276*^9, {3.729572498674371*^9, 
   3.72957251207344*^9}, {3.729842046869022*^9, 
   3.729842069057523*^9}},ExpressionUUID->"f787c686-9c62-4dd5-93e6-\
5a0de001a04c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V2HDM", "/.", "\[Rho]sol2HDM"}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "/.", "minSol2HDM"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.66626921496134*^9, 
  3.666269283101596*^9}},ExpressionUUID->"c2b47843-7933-440a-80cc-\
b0303b205523"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Lambda]3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
   RowBox[{"4", " ", "\[Lambda]2", " ", 
    SuperscriptBox["\[Lambda]6", "2"]}], "+", 
   RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]6", " ", "\[Lambda]7"}], 
   "-", 
   RowBox[{"4", " ", "\[Lambda]1", " ", 
    SuperscriptBox["\[Lambda]7", "2"]}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.66626950708298*^9, 3.729571844926485*^9, {3.7295724987916327`*^9, 
   3.729572512237389*^9}, {3.7298420469673347`*^9, 
   3.729842069328553*^9}},ExpressionUUID->"ea843dc4-f1bf-47d0-a035-\
b89e886d4704"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V2HDM", ">", "0"}], "/.", "\[Rho]sol2HDM"}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "/.", "minSol2HDM"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.666270001721504*^9, 
  3.666270002075449*^9}},ExpressionUUID->"156b8acb-a2cc-4023-bc3e-\
69630bf3a9af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}],
       " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Lambda]2", " ", 
      SuperscriptBox["\[Lambda]6", "2"]}], "-", 
     RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]6", " ", "\[Lambda]7"}], 
     "+", 
     RowBox[{"4", " ", "\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Lambda]2"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
        SuperscriptBox["\[Lambda]7", "2"]}], ")"}]}]}], ")"}]}], ">", 
  "0"}]], "Output",
 CellChangeTimes->{
  3.666270003244199*^9, 3.729571845076785*^9, {3.729572498907542*^9, 
   3.7295725123744373`*^9}, {3.729842047069872*^9, 
   3.729842069663844*^9}},ExpressionUUID->"b9269acf-34cf-4f92-9559-\
e8bd39f8c129"]
}, Open  ]],

Cell[TextData[{
 "We have to check separately the case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1577330d-a220-4481-a609-112a86430071"],
 ". Minimisation equations of the potential on a hypersphere:"
}], "Text",
 CellChangeTimes->{{3.729759951067415*^9, 3.729759957489894*^9}, {
  3.729760288867332*^9, 3.729760296057027*^9}, {3.729760584608078*^9, 
  3.729760631438694*^9}},ExpressionUUID->"8f5f8aea-61c3-44e5-8d48-\
03eae71a5955"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minEqs2HDM\[Rho]1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"minimisationEquations", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V2HDM", "+", 
        RowBox[{
         FractionBox["\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["h1", "2"], "-", 
           SuperscriptBox["h2", "2"]}], ")"}]}]}], "/.", 
       RowBox[{"\[Rho]", "\[Rule]", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "h1", ",", "h2", ",", "\[Lambda]"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{"h1", ">", "0"}], "\[And]", 
     RowBox[{"h2", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7296922633158703`*^9, 3.729692278515362*^9}, 
   3.729692342343508*^9, {3.729760639261958*^9, 
   3.729760641045431*^9}},ExpressionUUID->"4478a613-3771-4fa6-9c59-\
0934447052e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
       RowBox[{
        SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}], "+", 
       RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Lambda]5", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
        RowBox[{
         SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]4"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h1", "2"], " ", "\[Lambda]6"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["h2", "2"], " ", "\[Lambda]2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]4"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "2"], " ", "\[Lambda]5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     SuperscriptBox["h2", "2"]}], "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729692279316991*^9, {3.729760636233762*^9, 3.7297606416783733`*^9}, 
   3.729761214350051*^9, {3.729842047170672*^9, 
   3.729842070252639*^9}},ExpressionUUID->"8edec2b8-6b5e-4ece-8604-\
e98c5f78e2ed"]
}, Open  ]],

Cell[TextData[{
 "We drop the solutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Phi]", "=", "0"}], ",", "\[Pi]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "332e7d22-0fed-4008-98ee-b911284d215a"],
 ", since these are accounted for separately:"
}], "Text",
 CellChangeTimes->{{3.7297606602488213`*^9, 3.729760687504458*^9}, {
  3.7297608809977417`*^9, 3.7297608815800743`*^9}, {3.7297720094267673`*^9, 
  3.729772022424547*^9}},ExpressionUUID->"7f2800c6-ee25-426d-b3f9-\
e4f1758dcfd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cos\[Phi]sol2HDM\[Rho]1", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"First", "[", "minEqs2HDM\[Rho]1", "]"}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "\[NotEqual]", "0"}]}], "]"}], 
     ",", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729760698623859*^9, 3.7297607591796618`*^9}, {
  3.729761172601449*^9, 
  3.72976120753891*^9}},ExpressionUUID->"79f6ed5f-be41-4437-88a7-\
17a3f88fcb42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Cos", "[", "\[Phi]", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], " ", "\[Lambda]6"}], "-", 
     RowBox[{
      SuperscriptBox["h2", "2"], " ", "\[Lambda]7"}]}], 
    RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Lambda]5"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.729760700806761*^9, 3.729760729333191*^9}, 
   3.72976075964246*^9, 3.729761215470632*^9, {3.729842047273357*^9, 
   3.729842070358179*^9}},ExpressionUUID->"57177124-187c-4a36-bd41-\
2a54e614948e"]
}, Open  ]],

Cell[TextData[{
 "Insert the solution for ",
 Cell[BoxData[
  FormBox[
  Cell["Cos[\[Phi]]",ExpressionUUID->"b13369fa-6c91-4a0b-ba63-f4803a67bb85"], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3b0944cc-6d49-47e8-b617-07c0a42a3298"],
 " and consider only the solution with both of the fields non-zero:"
}], "Text",
 CellChangeTimes->{{3.7297612378109007`*^9, 3.7297612652409067`*^9}, {
  3.729771574364517*^9, 
  3.7297716004019814`*^9}},ExpressionUUID->"51bbf59b-d8bb-4da6-98a4-\
9b3d4ef48857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TrigExpand", "[", 
      RowBox[{"Rest", "[", "minEqs2HDM\[Rho]1", "]"}], "]"}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], "\[Rule]", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}]}]}], "/.", 
    "cos\[Phi]sol2HDM\[Rho]1"}], ",", 
   RowBox[{
    RowBox[{"h1", ">", "0"}], "\[And]", 
    RowBox[{"h2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729760884411996*^9, 3.729760887963841*^9}, {
  3.729760986690559*^9, 3.729761005025846*^9}, {3.729761222262219*^9, 
  3.729761222778988*^9}, {3.729761270401373*^9, 3.729761279080491*^9}, {
  3.729761349666894*^9, 3.7297613501946383`*^9}, {3.7297715273668118`*^9, 
  3.729771536581489*^9}},ExpressionUUID->"17a24193-bfbf-40bc-a046-\
e9bebbbc94d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[Lambda]5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]1", " ", "\[Lambda]5"}], "+", 
         SuperscriptBox["\[Lambda]6", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Lambda]3"}], " ", "\[Lambda]5"}], "-", 
         RowBox[{"\[Lambda]4", " ", "\[Lambda]5"}], "+", 
         SuperscriptBox["\[Lambda]5", "2"], "+", 
         RowBox[{"\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}]}], 
     "\[Lambda]5"], "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[Lambda]5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Lambda]3"}], " ", "\[Lambda]5"}], "-", 
         RowBox[{"\[Lambda]4", " ", "\[Lambda]5"}], "+", 
         SuperscriptBox["\[Lambda]5", "2"], "+", 
         RowBox[{"\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", "\[Lambda]5"}], "+", 
         SuperscriptBox["\[Lambda]7", "2"]}], ")"}]}]}], "\[Lambda]5"], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     SuperscriptBox["h2", "2"]}], "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7297608884352713`*^9, {3.7297609901104183`*^9, 3.729761005768735*^9}, {
   3.729761217750952*^9, 3.729761223260292*^9}, {3.7297612670791063`*^9, 
   3.7297612801036987`*^9}, 3.729761351049273*^9, 3.7297715378167763`*^9, {
   3.729842047372426*^9, 
   3.72984207054742*^9}},ExpressionUUID->"555851f6-1ff1-4a7c-bf4e-\
12b07fca1b00"]
}, Open  ]],

Cell[TextData[{
 "Only squares of the fields are physical; disregard solutions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f877010c-8e92-467c-9b7a-ff2c3001fae6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8698c5dd-d8a0-4a09-89e2-b4d2cda70703"],
 " with negative signs:"
}], "Text",
 CellChangeTimes->{{3.729761465068234*^9, 3.729761545337717*^9}, {
  3.729771607033854*^9, 
  3.729771691147887*^9}},ExpressionUUID->"17f01c17-7478-4fbf-866c-\
4e4667868d40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minSol2HDM\[Rho]1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"First", "[", 
    RowBox[{"DeleteDuplicatesBy", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"TrigExpand", "[", 
              RowBox[{"Rest", "[", "minEqs2HDM\[Rho]1", "]"}], "]"}], "/.", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], "\[Rule]", 
              RowBox[{"1", "-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}]}]}], "/.", 
            "cos\[Phi]sol2HDM\[Rho]1"}], ",", 
           RowBox[{
            RowBox[{"h1", ">", "0"}], "\[And]", 
            RowBox[{"h2", ">", "0"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"h1", ",", "h2", ",", "\[Lambda]"}], "}"}]}], "]"}], "]"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "/.", "#"}], ")"}], "&"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.729761344077097*^9, 3.7297613679777937`*^9}, {
   3.729761398491583*^9, 3.729761458317381*^9}, {3.7297615512501783`*^9, 
   3.729761554321952*^9}, {3.7297616630391817`*^9, 3.729761665693432*^9}, {
   3.7297617378699627`*^9, 3.729761743802026*^9}, 
   3.7297715614213133`*^9},ExpressionUUID->"24dd04b7-53f6-4d01-b386-\
7adfd7205d32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h1", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
        "\[Lambda]7"}]}]], 
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]5", " ", 
        RowBox[{"(", 
         RowBox[{
         "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
          "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]]]}], ",", 
   RowBox[{"h2", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]5"}], "+", 
       RowBox[{"\[Lambda]6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}]], 
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]5", " ", 
        RowBox[{"(", 
         RowBox[{
         "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
          "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]]]}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Lambda]2", " ", 
          SuperscriptBox["\[Lambda]6", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
              ")"}], " ", "\[Lambda]5"}], "-", 
            RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "\[Lambda]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", "\[Lambda]5"}], "+", 
            
            SuperscriptBox["\[Lambda]7", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]5", " ", 
        RowBox[{"(", 
         RowBox[{
         "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
          "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.729761342186761*^9, 3.7297613685861053`*^9}, {
   3.729761428646555*^9, 3.729761458772571*^9}, {3.729761548349064*^9, 
   3.729761554812029*^9}, 3.72976166639535*^9, 3.729761744761609*^9, 
   3.729771562918559*^9, {3.729842047483529*^9, 
   3.729842071156798*^9}},ExpressionUUID->"a302c0ba-4859-49cd-82b2-\
041cc401f944"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["h1", "2"], ",", 
      SuperscriptBox["h2", "2"], ",", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "}"}], "/.", 
    "cos\[Phi]sol2HDM\[Rho]1"}], "/.", "minSol2HDM\[Rho]1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.729771081811325*^9, 3.7297710960048513`*^9}, {
  3.729771270707827*^9, 
  3.7297712864897547`*^9}},ExpressionUUID->"d2784574-d391-4ec3-b016-\
76a1bfd28bd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
      " ", "\[Lambda]5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
      "\[Lambda]7"}]}], 
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]5", " ", 
      RowBox[{"(", 
       RowBox[{
       "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", "\[Lambda]4", 
        "+", "\[Lambda]5"}], ")"}]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
      " ", "\[Lambda]5"}], "+", 
     RowBox[{"\[Lambda]6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
    RowBox[{
     RowBox[{"2", " ", "\[Lambda]5", " ", 
      RowBox[{"(", 
       RowBox[{
       "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", "\[Lambda]4", 
        "+", "\[Lambda]5"}], ")"}]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]6"}], "+", 
       RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]7"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "+", "\[Lambda]7"}], ")"}]}]}], ")"}], "2"], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
        "\[Lambda]7"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], 
        " ", "\[Lambda]5"}], "+", 
       RowBox[{"\[Lambda]6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
      ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7297710964886417`*^9, 3.729771287375293*^9, 3.729771565552397*^9, {
   3.7298420476377277`*^9, 
   3.729842071474594*^9}},ExpressionUUID->"bc3b6df4-1c97-49af-9b97-\
eebe41b8cf4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TrigExpand", "[", "V2HDM", "]"}], "/.", 
      RowBox[{"\[Rho]", "\[Rule]", "1"}]}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], "\[Rule]", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}]}]}], "/.", 
    "cos\[Phi]sol2HDM\[Rho]1"}], "/.", "minSol2HDM\[Rho]1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.729761795688937*^9, 3.729761834712366*^9}, {
  3.7297712128655167`*^9, 
  3.7297712130406523`*^9}},ExpressionUUID->"567366b1-3a2e-4089-a3ec-\
abf432dfb9f2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", 
    SuperscriptBox["\[Lambda]6", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
         ")"}]}], " ", "\[Lambda]5"}], "+", 
      RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}], "+", 
   RowBox[{"\[Lambda]1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]7", "2"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"4", " ", "\[Lambda]5", " ", 
    RowBox[{"(", 
     RowBox[{
     "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", "\[Lambda]4", 
      "+", "\[Lambda]5"}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]}]]], "Output",
 CellChangeTimes->{{3.729761786575157*^9, 3.729761835446608*^9}, 
   3.729771214004928*^9, 3.729771567602942*^9, {3.729842047705914*^9, 
   3.729842071892651*^9}},ExpressionUUID->"4c3e5a84-1349-40d0-a7fe-\
ca985e9796a6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vacuum Stability Conditions", "Subchapter",
 CellChangeTimes->{{3.666112203008876*^9, 
  3.666112207312533*^9}},ExpressionUUID->"d36e9881-8011-493f-8990-\
051974e6b682"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positivityV2HDM", "[", 
   RowBox[{
   "\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_", ",", "\[Lambda]4_", 
    ",", "\[Lambda]5_", ",", "\[Lambda]6_", ",", "\[Lambda]7_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Lambda]1", ">", "0"}], "\[And]", 
   RowBox[{"\[Lambda]2", ">", "0"}], "\[And]", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      SqrtBox[
       RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}], ">",
     "0"}], "\[And]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]6", "\[NotEqual]", "0"}], "||", 
       RowBox[{"\[Lambda]7", "\[NotEqual]", "0"}]}], ")"}], "\[Or]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3", 
         "+", "\[Lambda]4", "-", "\[Lambda]5"}], ">", "0"}], "\[And]", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SqrtBox[
           RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3", 
         "+", "\[Lambda]4", "+", "\[Lambda]5"}], ">", "0"}]}], ")"}]}], ")"}],
    "\[And]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]6", "\[Equal]", "0"}], "&&", 
       RowBox[{"\[Lambda]7", "\[Equal]", "0"}]}], ")"}], "\[Or]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]1", "3"], " ", 
             SuperscriptBox["\[Lambda]2", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "+", 
            RowBox[{"\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "4"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]3", " ", 
             "\[Lambda]4"}], "+", 
            RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "3"], " ", "\[Lambda]4"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", 
             SuperscriptBox["\[Lambda]4", "2"]}], "+", 
            RowBox[{"6", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", 
             SuperscriptBox["\[Lambda]4", "2"]}], "+", 
            RowBox[{
            "4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]4", "3"]}], "+", 
            RowBox[{"\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "4"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]3", " ", 
             "\[Lambda]5"}], "+", 
            RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "3"], " ", "\[Lambda]5"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]4", " ", 
             "\[Lambda]5"}], "+", 
            RowBox[{"12", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4", " ", 
             "\[Lambda]5"}], "+", 
            RowBox[{
            "12", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", 
             " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", "\[Lambda]5"}], "+", 
            RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "3"], " ", "\[Lambda]5"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", 
             SuperscriptBox["\[Lambda]5", "2"]}], "+", 
            RowBox[{"6", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", 
             SuperscriptBox["\[Lambda]5", "2"]}], "+", 
            RowBox[{
            "12", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", 
             " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]5", "2"]}], "+", 
            RowBox[{"6", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", 
             SuperscriptBox["\[Lambda]5", "2"]}], "+", 
            RowBox[{
            "4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]5", "3"]}], "+", 
            RowBox[{
            "4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]5", "3"]}], "+", 
            RowBox[{"\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]5", "4"]}], "+", 
            RowBox[{"36", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "3"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "+", 
            RowBox[{"36", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "3"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "+", 
            RowBox[{"36", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{
            "6", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ",
              "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]5", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]5", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]5", "3"], " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "4"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]6", " ", 
             "\[Lambda]7"}], "-", 
            RowBox[{"20", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]6", " ", 
             "\[Lambda]7"}], "-", 
            RowBox[{
            "40", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", 
             " ", "\[Lambda]4", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
            RowBox[{"20", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", "\[Lambda]6", " ", 
             "\[Lambda]7"}], "-", 
            RowBox[{
            "40", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]3", 
             " ", "\[Lambda]5", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
            RowBox[{
            "40", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]4", 
             " ", "\[Lambda]5", " ", "\[Lambda]6", " ", "\[Lambda]7"}], "-", 
            RowBox[{"20", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]5", "2"], " ", "\[Lambda]6", " ", 
             "\[Lambda]7"}], "+", 
            RowBox[{"18", " ", "\[Lambda]2", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]6", "3"], " ", "\[Lambda]7"}], "+", 
            RowBox[{"18", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]6", "3"], " ", "\[Lambda]7"}], "+", 
            RowBox[{"18", " ", "\[Lambda]2", " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "3"], " ", "\[Lambda]7"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", "\[Lambda]2", " ", 
             "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]3", "3"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", "\[Lambda]2", " ", 
             "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]4", "3"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", "\[Lambda]2", " ", 
             "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{
            "6", " ", "\[Lambda]1", " ", "\[Lambda]3", " ", "\[Lambda]4", " ",
              "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", "\[Lambda]3", " ", 
             SuperscriptBox["\[Lambda]5", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"3", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]5", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]5", "3"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"6", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]3", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]4", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]5", " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]5", "2"], " ", 
             SuperscriptBox["\[Lambda]6", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "+", 
            RowBox[{
            "18", " ", "\[Lambda]1", " ", "\[Lambda]3", " ", "\[Lambda]6", 
             " ", 
             SuperscriptBox["\[Lambda]7", "3"]}], "+", 
            RowBox[{
            "18", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]6", 
             " ", 
             SuperscriptBox["\[Lambda]7", "3"]}], "+", 
            RowBox[{
            "18", " ", "\[Lambda]1", " ", "\[Lambda]5", " ", "\[Lambda]6", 
             " ", 
             SuperscriptBox["\[Lambda]7", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]6", "3"], " ", 
             SuperscriptBox["\[Lambda]7", "3"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             SuperscriptBox["\[Lambda]7", "4"]}]}], ")"}]}], ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"64", " ", "\[Lambda]1", " ", 
             SuperscriptBox["\[Lambda]2", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
               ")"}], "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]6", " ", 
             "\[Lambda]7"}], "+", 
            RowBox[{"64", " ", "\[Lambda]2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
              ")"}], " ", 
             SuperscriptBox["\[Lambda]7", "2"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]7", "4"]}]}], ">", "0"}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"8", " ", "\[Lambda]2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "+", "\[Lambda]5"}], 
              ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]7", "2"]}]}], ">", "0"}]}], ")"}]}], 
       ")"}], "\[And]", 
      RowBox[{"(", 
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]5", " ", 
              RowBox[{"(", 
               RowBox[{
               "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
                "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], 
            "\[NotEqual]", "0"}], "&&", 
           RowBox[{"0", "<", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
                ")"}], " ", "\[Lambda]5"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
               "\[Lambda]7"}]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]5", " ", 
               RowBox[{"(", 
                RowBox[{
                "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
                 "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]], 
            "<", "1"}], "&&", 
           RowBox[{"0", "<", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
                ")"}], " ", "\[Lambda]5"}], "+", 
              RowBox[{"\[Lambda]6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
             
             RowBox[{
              RowBox[{"2", " ", "\[Lambda]5", " ", 
               RowBox[{"(", 
                RowBox[{
                "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
                 "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]], 
            "<", "1"}], "&&", 
           RowBox[{"0", "<", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]6"}], "+", 
                RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]7"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}],
                  " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]6", "+", "\[Lambda]7"}], ")"}]}]}], ")"}],
               "2"], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}],
                  " ", "\[Lambda]5"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
                 "\[Lambda]7"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]5"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], ")"}],
                  " ", "\[Lambda]5"}], "+", 
                RowBox[{"\[Lambda]6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], 
                  ")"}]}]}], ")"}]}]], "<", "1"}]}], "]"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", 
             SuperscriptBox["\[Lambda]6", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]3", "+", "\[Lambda]4", "-", "\[Lambda]5"}], 
                  ")"}]}], " ", "\[Lambda]5"}], "+", 
               RowBox[{"2", " ", "\[Lambda]6", " ", "\[Lambda]7"}]}], ")"}]}],
             "+", 
            RowBox[{"\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]5"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]7", "2"]}]}], ")"}]}]}], 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]5", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3", "-", 
               "\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}]}]], 
          ">", "0"}]}], "]"}], ")"}], "\[And]", 
      RowBox[{"(", 
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], 
             ")"}], "\[NotEqual]", "0"}], "&&", 
           RowBox[{"0", "<", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]2"}], "-", "\[Lambda]3"}], ")"}],
                " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], " ", 
               "\[Lambda]7"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}],
                  " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], 
               ")"}]}]], "<", "1"}], "&&", 
           RowBox[{"0", "<", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]1"}], "-", "\[Lambda]3"}], ")"}],
                " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Lambda]6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], ")"}]}]}], 
             
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}], ")"}],
                  " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], 
               ")"}]}]], "<", "1"}], "&&", 
           RowBox[{"0", "<", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]6"}], "+", 
                 RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]7"}], "-", 
                 RowBox[{"\[Lambda]3", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]6", "+", "\[Lambda]7"}], ")"}]}]}], 
                ")"}], "2"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Lambda]1"}], "-", "\[Lambda]3"}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Lambda]6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
                 RowBox[{"\[Lambda]3", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Lambda]7", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Lambda]6"}], "+", "\[Lambda]7"}], 
                   ")"}]}]}], ")"}]}]]}], "<", "1"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Lambda]3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[Lambda]2", " ", 
              SuperscriptBox["\[Lambda]6", "2"]}], "-", 
             RowBox[{
             "4", " ", "\[Lambda]3", " ", "\[Lambda]6", " ", "\[Lambda]7"}], 
             "+", 
             RowBox[{"4", " ", "\[Lambda]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Lambda]2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "+", 
                SuperscriptBox["\[Lambda]7", "2"]}], ")"}]}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "\[Lambda]3"}],
                  ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]4", "+", "\[Lambda]5"}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]6", "-", "\[Lambda]7"}], ")"}], "2"]}], 
              ")"}]}]]}], ">", "0"}]}], "]"}], ")"}]}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.665744205905992*^9, 3.665744237919836*^9}, {
   3.665744271807879*^9, 3.665744277490798*^9}, {3.665744333934123*^9, 
   3.665744403353447*^9}, {3.6657445447327538`*^9, 3.665744559706789*^9}, {
   3.665744593001936*^9, 3.6657446366238832`*^9}, {3.6657448805586*^9, 
   3.665744909572268*^9}, {3.665744962676111*^9, 3.665744979257121*^9}, {
   3.6657450373841953`*^9, 3.665745057422083*^9}, {3.665745301420006*^9, 
   3.6657453182920933`*^9}, {3.665745591983156*^9, 3.665745609934216*^9}, {
   3.665745786047001*^9, 3.6657458067341547`*^9}, 3.665745928563611*^9, {
   3.665821691591423*^9, 3.665821742747654*^9}, {3.665821777818408*^9, 
   3.665821780434087*^9}, {3.666261864930125*^9, 3.6662618750938587`*^9}, {
   3.666261906041038*^9, 3.666261929211279*^9}, 3.666262666184536*^9, {
   3.666269956040169*^9, 3.666269960261903*^9}, {3.666270017834738*^9, 
   3.666270050446142*^9}, 3.666270591751979*^9, {3.666370966628366*^9, 
   3.666370980886333*^9}, 3.666371014667191*^9, {3.666371096339175*^9, 
   3.666371141979679*^9}, {3.666371249891919*^9, 3.666371320122697*^9}, {
   3.729761911068616*^9, 3.7297619418094893`*^9}, 3.729771068427854*^9, {
   3.729771107880312*^9, 3.729771121497389*^9}, 3.729771184007017*^9, 
   3.7297712238875313`*^9},ExpressionUUID->"01e34ba4-1eae-403d-ad71-\
04bfccfb4383"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "3"], TraditionalForm]],
  ExpressionUUID->"2ff6b895-8256-402f-92bd-4fce08025d5f"],
 " Scalar Dark Matter"
}], "Chapter",
 CellChangeTimes->{{3.665741304621969*^9, 3.665741314324709*^9}, {
  3.665743617275082*^9, 3.6657436300657263`*^9}, {3.6657439427572412`*^9, 
  3.6657439539797783`*^9}, {3.6660875963298492`*^9, 
  3.6660876514946127`*^9}},ExpressionUUID->"785b00b9-18fa-4472-ad8b-\
55ed8d48a52d"],

Cell[CellGroupData[{

Cell["The Potential", "Subchapter",
 CellChangeTimes->{{3.6661121777754393`*^9, 
  3.6661121798194637`*^9}},ExpressionUUID->"31532b39-70cf-4f9a-9ba3-\
577ebd3ba77d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2Z3SIID", "=", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}], 
         "2"]}], "+", 
       RowBox[{"\[Lambda]2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}], 
         "2"]}], "+", 
       RowBox[{"\[Lambda]S", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "\[Conjugate]"}], " ", "S"}], ")"}], "2"]}], "+", 
       RowBox[{"\[Lambda]3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}]}], "+", 
       
       RowBox[{"\[Lambda]4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}]}], "+", 
       
       RowBox[{"\[Lambda]S1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "\[Conjugate]"}], " ", "S"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], ")"}]}], "+", 
       
       RowBox[{"\[Lambda]S2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "\[Conjugate]"}], " ", "S"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]S12", " ", 
           SuperscriptBox["S", "2"], " ", 
           RowBox[{
            RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]S12", "\[Conjugate]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "\[Conjugate]"}], ")"}], "2"], " ", 
           RowBox[{
            RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}]}]}], 
         ")"}]}]}], "/.", 
      RowBox[{"\[Lambda]S12", "\[Rule]", 
       RowBox[{"\[Lambda]S12", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Phi]\[Lambda]S12"}], "]"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H1"}], "\[Rule]", 
        SuperscriptBox["h1", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H2"}], "\[Rule]", 
        SuperscriptBox["h2", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"H1", "\[ConjugateTranspose]"}], ".", "H2"}], "\[Rule]", 
        RowBox[{"h1", " ", "h2", " ", "\[Rho]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Phi]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"H2", "\[ConjugateTranspose]"}], ".", "H1"}], "\[Rule]", 
        RowBox[{"h1", " ", "h2", " ", "\[Rho]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}]}]}], ",", 
       RowBox[{"S", "\[Rule]", 
        RowBox[{"s", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Phi]S"}], "]"}]}]}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "+", 
      RowBox[{"2", " ", "\[Phi]S"}], "+", "\[Phi]\[Lambda]S12"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.666088255768091*^9, 
  3.6660884575139227`*^9}},ExpressionUUID->"9cb59ddb-625e-464d-af7a-\
f8f23dd9087c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", "\[Lambda]1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", "\[Lambda]2"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
  RowBox[{
   SuperscriptBox["s", "4"], " ", "\[Lambda]S"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["s", "2"], " ", "\[Lambda]S1"}], "+", 
  RowBox[{
   SuperscriptBox["h2", "2"], " ", 
   SuperscriptBox["s", "2"], " ", "\[Lambda]S2"}], "-", 
  RowBox[{"h1", " ", "h2", " ", 
   SuperscriptBox["s", "2"], " ", "\[Lambda]S12", " ", "\[Rho]"}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", "\[Lambda]4", " ", 
   SuperscriptBox["\[Rho]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.666088423557111*^9, 3.666088457918169*^9}, 
   3.6663362892865553`*^9, 
   3.66633679352304*^9},ExpressionUUID->"9ebc964b-14e5-4f5a-8183-\
499508faae8e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 
  3.666112193586811*^9}},ExpressionUUID->"52a1d22c-a41d-4805-a107-\
4b52bd5e9002"],

Cell["\<\
Here it is impractical not to use predefined functions given in the section \
\[OpenCurlyQuote]Functions\[CloseCurlyQuote]: run this section first.\
\>", "Text",
 CellChangeTimes->{{3.666329881442082*^9, 
  3.66632996106211*^9}},ExpressionUUID->"48424ec3-360e-40e9-8c19-\
b59f2832cc72"],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "4b58f654-cce5-4426-8730-44fcac325962"],
 ", we can use copositivity:"
}], "Text",
 CellChangeTimes->{{3.6629017159751663`*^9, 3.662901735807733*^9}, {
  3.6663368416434593`*^9, 
  3.666336841753306*^9}},ExpressionUUID->"f0eca895-7970-4551-83a0-\
642483599e66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"copositivityCriteria", "[", 
  RowBox[{"couplingMatrix", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Vmoduli2Z3SIID", "/.", 
      RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"\[Rho]", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2"}], "}"}]}], "]"}], "]"}]], "Input",ExpressionUUID\
->"dac43930-f8e6-43ae-b16b-fe066b9afa6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]1", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]2", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    SqrtBox[
     RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]], "+", 
    FractionBox[
     RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], "2"]}], ">", 
   "0"}]}]], "Output",
 CellChangeTimes->{
  3.6663368452422323`*^9},ExpressionUUID->"83a39e05-4ff2-4b07-8c24-\
e256ac83bb27"]
}, Open  ]],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "fa0cd5d0-e73f-422b-b8bc-af5d7133610e"],
 ", we can use copositivity:"
}], "Text",
 CellChangeTimes->{{3.6629017159751663`*^9, 
  3.662901735807733*^9}},ExpressionUUID->"d84c39c7-1680-43f4-8129-\
dd613a7fe1e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"copositivityCriteria", "[", 
   RowBox[{"couplingMatrix", "[", 
    RowBox[{
     RowBox[{"V2Z3SIID", "/.", 
      RowBox[{"\[Rho]", "\[Rule]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "s"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6629005057021847`*^9, 3.662900515178031*^9}, {
  3.662900545916218*^9, 3.662900565605195*^9}, {3.662901693241441*^9, 
  3.662901703220339*^9}, {3.665822806989667*^9, 3.6658228124606123`*^9}, {
  3.66582287243356*^9, 3.665822873777876*^9}, {3.666336767132901*^9, 
  3.666336781914671*^9}},ExpressionUUID->"88ba0528-587d-404b-acb3-\
bfc49d12198d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]1", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]2", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]S", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}], ">", 
   "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]1", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S1"}], ">",
    "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S2"}], ">",
    "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]3", " ", 
     SqrtBox["\[Lambda]S"]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", 
    RowBox[{
     SqrtBox["\[Lambda]2"], " ", "\[Lambda]S1"}], "+", 
    RowBox[{
     SqrtBox["\[Lambda]1"], " ", "\[Lambda]S2"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"\[Lambda]1", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S2"}], 
       ")"}]}]]}], ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.662900510127063*^9, 3.66290051628854*^9}, 
   3.662900566339357*^9, {3.662901697698798*^9, 3.662901704029519*^9}, 
   3.665822813351378*^9, {3.6658228537277327`*^9, 3.665822874040451*^9}, 
   3.66589456677439*^9, 3.666005702048827*^9, 3.666007161482559*^9, 
   3.6660256046349277`*^9, 3.6660256964137373`*^9, 3.666063754044373*^9, 
   3.666065909609838*^9, 3.666066329753706*^9, 3.666336565502123*^9, {
   3.666336772136807*^9, 
   3.666336797526997*^9}},ExpressionUUID->"70474f8d-3a80-4038-8793-\
5689d0c6c364"]
}, Open  ]],

Cell["\<\
We minimise the potential with respect to the parameter \[Rho] and fields:\
\>", "Text",
 CellChangeTimes->{{3.66633702155195*^9, 3.666337041879098*^9}, {
  3.666370548509636*^9, 
  3.666370550498209*^9}},ExpressionUUID->"4125fc19-fc0a-4c14-b2e2-\
c33c84a7be13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minEqs2Z3SIID", "=", 
  RowBox[{"minimisationEquations", "[", 
   RowBox[{
    RowBox[{"V2Z3SIID", "+", 
     RowBox[{
      FractionBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["h1", "2"], "-", 
        SuperscriptBox["h2", "2"], "-", 
        SuperscriptBox["s", "2"]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", ",", "h1", ",", "h2", ",", "s", ",", "\[Lambda]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666336911029908*^9, 3.666336925652527*^9}, {
  3.666337182459196*^9, 
  3.66633719529687*^9}},ExpressionUUID->"3139856f-4362-4159-b4f9-\
4e15072ca53b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "h1"}], " ", "h2", " ", 
      SuperscriptBox["s", "2"], " ", "\[Lambda]S12"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", 
      SuperscriptBox["h2", "2"], " ", "\[Lambda]4", " ", "\[Rho]"}]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "h1"}], " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["h1", "3"], " ", "\[Lambda]1"}], "+", 
     RowBox[{"2", " ", "h1", " ", 
      SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
     RowBox[{"2", " ", "h1", " ", 
      SuperscriptBox["s", "2"], " ", "\[Lambda]S1"}], "-", 
     RowBox[{"h2", " ", 
      SuperscriptBox["s", "2"], " ", "\[Lambda]S12", " ", "\[Rho]"}], "+", 
     RowBox[{"2", " ", "h1", " ", 
      SuperscriptBox["h2", "2"], " ", "\[Lambda]4", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "h2"}], " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["h2", "3"], " ", "\[Lambda]2"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", "h2", " ", "\[Lambda]3"}], "+", 
     RowBox[{"2", " ", "h2", " ", 
      SuperscriptBox["s", "2"], " ", "\[Lambda]S2"}], "-", 
     RowBox[{"h1", " ", 
      SuperscriptBox["s", "2"], " ", "\[Lambda]S12", " ", "\[Rho]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", "h2", " ", "\[Lambda]4", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["s", "3"], " ", "\[Lambda]S"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", "s", " ", "\[Lambda]S1"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h2", "2"], " ", "s", " ", "\[Lambda]S2"}], "-", 
     RowBox[{
     "2", " ", "h1", " ", "h2", " ", "s", " ", "\[Lambda]S12", " ", 
      "\[Rho]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["h1", "2"], "-", 
       SuperscriptBox["h2", "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.666336927734824*^9, 
  3.666337195714937*^9},ExpressionUUID->"8e72a8ae-7c51-4b86-80a2-\
6bfa5f4328e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]sol2Z3SIID", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"First", "[", "minEqs2Z3SIID", "]"}], ",", "\[Rho]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.662901835081822*^9, 3.662901855753124*^9}, {
  3.662901913081777*^9, 3.662901927709468*^9}, {3.662902053720765*^9, 
  3.662902059324976*^9}, {3.666336957379924*^9, 
  3.666336962002823*^9}},ExpressionUUID->"5c518648-7c11-45d1-8668-\
7ab27c307fa2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Rho]", "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["s", "2"], " ", "\[Lambda]S12"}], 
    RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Lambda]4"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.662901843459399*^9, 3.662901856131852*^9}, 
   3.662901930689146*^9, 3.6629020595989532`*^9, 3.662993264627388*^9, 
   3.665740614158595*^9, 3.665812560296782*^9, 3.665894549071488*^9, 
   3.665894903619541*^9, 3.6660056944656353`*^9, 3.666007157324596*^9, 
   3.666025597780711*^9, 3.6660256911458883`*^9, 3.666063749605176*^9, 
   3.666065905410479*^9, 3.6660663254637003`*^9, 3.666110193983032*^9, 
   3.6663365478971453`*^9, 3.666336964021703*^9, 
   3.666337198262836*^9},ExpressionUUID->"26ec9c6b-3b09-418b-8a0b-\
b49bc0d04c22"]
}, Open  ]],

Cell["\<\
Eliminate the solutions where any field is zero, as they are already taken \
into account.\
\>", "Text",
 CellChangeTimes->{{3.6663370050893*^9, 3.666337015000228*^9}, {
  3.666337045896634*^9, 
  3.666337058934348*^9}},ExpressionUUID->"9be7241d-8fac-44a9-b3e4-\
a56455e31a83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Rest", "[", "minEqs2Z3SIID", "]"}], "/.", "\[Rho]sol2Z3SIID"}], 
   ",", 
   RowBox[{
    RowBox[{"h1", ">", "0"}], "\[And]", 
    RowBox[{"h2", ">", "0"}], "\[And]", 
    RowBox[{"s", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.666336978666853*^9, 
  3.6663369972731943`*^9}},ExpressionUUID->"343ea147-79ad-4839-887a-\
3d2a98c40f59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]", "\[Equal]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["h1", "2"], " ", "\[Lambda]1"}], "+", 
       RowBox[{
        SuperscriptBox["h2", "2"], " ", "\[Lambda]3"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "\[Lambda]S1"}]}], ")"}]}]}], ",", 
   RowBox[{"\[Lambda]", "\[Equal]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["h2", "2"], " ", "\[Lambda]2"}], "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "\[Lambda]3"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "\[Lambda]S2"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Lambda]", "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]S"}], "+", 
        FractionBox[
         SuperscriptBox["\[Lambda]S12", "2"], "\[Lambda]4"]}], ")"}]}]}], 
    "\[Equal]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "\[Lambda]S1"}], "+", 
       RowBox[{
        SuperscriptBox["h2", "2"], " ", "\[Lambda]S2"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     SuperscriptBox["h2", "2"], "+", 
     SuperscriptBox["s", "2"]}], "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666336984070148*^9, 3.66633699819886*^9}, 
   3.6663371994390583`*^9},ExpressionUUID->"fc411d31-063a-4f9d-9c95-\
a4f8b22b244b"]
}, Open  ]],

Cell["\<\
Pick only one solution since they differ from each other by signs:\
\>", "Text",
 CellChangeTimes->{{3.66633710200458*^9, 
  3.666337114851865*^9}},ExpressionUUID->"884d7fde-365e-456e-8750-\
9fce8563d33a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minSol2Z3SIID", "=", 
  RowBox[{"Last", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Rest", "[", "minEqs2Z3SIID", "]"}], "/.", 
        "\[Rho]sol2Z3SIID"}], ",", 
       RowBox[{
        RowBox[{"h1", ">", "0"}], "\[And]", 
        RowBox[{"h2", ">", "0"}], "\[And]", 
        RowBox[{"s", ">", "0"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "s", ",", "\[Lambda]"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666337075318802*^9, 3.6663370980690327`*^9}, {
  3.666337133149839*^9, 
  3.666337142323152*^9}},ExpressionUUID->"b5104243-9c05-488a-987a-\
567bf1b50a73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h1", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      SqrtBox[
       RowBox[{
        RowBox[{
        "8", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        RowBox[{
        "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        RowBox[{
        "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
        
        RowBox[{"2", " ", "\[Lambda]2", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
        RowBox[{"\[Lambda]3", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
        
        RowBox[{
        "2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], "-", 
        RowBox[{"2", " ", "\[Lambda]4", " ", 
         SuperscriptBox["\[Lambda]S2", "2"]}]}]], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]4"}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "+", 
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
         
         RowBox[{
         "8", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "8", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "8", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
         RowBox[{"2", " ", "\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S1", "2"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]1", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]2", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
         RowBox[{"2", " ", "\[Lambda]3", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], 
         "-", 
         RowBox[{"2", " ", "\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"h2", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      SqrtBox[
       RowBox[{
        RowBox[{
        "8", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        RowBox[{
        "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
        RowBox[{
        "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
        
        RowBox[{"2", " ", "\[Lambda]4", " ", 
         SuperscriptBox["\[Lambda]S1", "2"]}], "-", 
        RowBox[{"2", " ", "\[Lambda]1", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
        RowBox[{"\[Lambda]3", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
        
        RowBox[{
        "2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}]], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]4"}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "+", 
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
         
         RowBox[{
         "8", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "8", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "8", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
         RowBox[{"2", " ", "\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S1", "2"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]1", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]2", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
         RowBox[{"2", " ", "\[Lambda]3", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{
         "8", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], 
         "-", 
         RowBox[{"2", " ", "\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["\[Lambda]4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
         SuperscriptBox["\[Lambda]3", "2"], "-", 
         RowBox[{"2", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "+", 
         RowBox[{"\[Lambda]3", " ", "\[Lambda]S1"}], "-", 
         RowBox[{"2", " ", "\[Lambda]1", " ", "\[Lambda]S2"}], "+", 
         RowBox[{"\[Lambda]3", " ", "\[Lambda]S2"}]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]4"}], "-", 
         
         RowBox[{
          SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "+", 
         RowBox[{
         "4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
         
         RowBox[{
         "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
         
         RowBox[{
         "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
         RowBox[{
         "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
         RowBox[{"\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S1", "2"]}], "-", 
         RowBox[{"\[Lambda]1", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{"\[Lambda]2", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
         RowBox[{"\[Lambda]3", " ", 
          SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
         RowBox[{
         "4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "+", 
         RowBox[{
         "2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], 
         "-", 
         RowBox[{"\[Lambda]4", " ", 
          SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
        "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4", " ", 
        "\[Lambda]S"}], "+", 
       RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
        SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
       RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
        SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Lambda]3", "2"], " ", 
        SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
       RowBox[{
       "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
        "\[Lambda]S2"}], "+", 
       RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", 
        SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Lambda]1", " ", "\[Lambda]2", " ", 
        "\[Lambda]4"}], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "-", 
       RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S"}],
        "-", 
       RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}],
        "+", 
       RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S"}],
        "+", 
       RowBox[{
       "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
       RowBox[{
       "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
       RowBox[{"\[Lambda]4", " ", 
        SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
       RowBox[{"\[Lambda]1", " ", 
        SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
       RowBox[{"\[Lambda]2", " ", 
        SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
       RowBox[{"\[Lambda]3", " ", 
        SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
       RowBox[{
       "4", " ", "\[Lambda]1", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "-", 
       RowBox[{
       "2", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S2"}], "-", 
       RowBox[{
       "2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], "+", 
       
       RowBox[{"\[Lambda]4", " ", 
        SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.666337086751637*^9, 3.6663370985721493`*^9}, {
   3.666337134888055*^9, 3.666337143095545*^9}, 
   3.666337200712229*^9},ExpressionUUID->"355a1860-e322-42af-8d33-\
76fbcc5405fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "\[Rho]"}], "}"}], "2"], "/.", 
    "\[Rho]sol2Z3SIID"}], "/.", "minSol2Z3SIID"}], "]"}]], "Input",
 CellChangeTimes->{{3.666337210721488*^9, 
  3.666337216961136*^9}},ExpressionUUID->"47160836-20a4-4109-b948-\
0b948b4cbaef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[Lambda]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], " ", 
      "\[Lambda]S2"}], "+", 
     RowBox[{"\[Lambda]3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
        SuperscriptBox["\[Lambda]S12", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]3", "2"], "-", 
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
        RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S"}], "+", 
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "-", 
        RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]S1"}], "+", 
        SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
     RowBox[{"\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
        RowBox[{"8", " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
      "\[Lambda]S2"}], "-", 
     RowBox[{"2", " ", "\[Lambda]4", " ", 
      SuperscriptBox["\[Lambda]S2", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Lambda]3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
        RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
        SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], ")"}]}], "+", 
     RowBox[{"\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
        RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]3", "2"], "-", 
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
        RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S"}], "+", 
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "-", 
        RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]S1"}], "+", 
        SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
     RowBox[{"\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
        RowBox[{"8", " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
      "\[Lambda]S2"}], "-", 
     RowBox[{"2", " ", "\[Lambda]4", " ", 
      SuperscriptBox["\[Lambda]S2", "2"]}]}]], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]S12", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "+", 
           
           RowBox[{"\[Lambda]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Lambda]2"}], "-", 
              RowBox[{"2", " ", "\[Lambda]S2"}]}], ")"}]}], "+", 
           RowBox[{"\[Lambda]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Lambda]3"}], "+", "\[Lambda]S1", "+", 
              "\[Lambda]S2"}], ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Lambda]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]S"}], "+", 
                "\[Lambda]S1"}], ")"}]}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Lambda]4", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
           "\[Lambda]S2"}], "+", 
          RowBox[{"2", " ", "\[Lambda]4", " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
             RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], ")"}]}], "+", 
          RowBox[{"\[Lambda]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
             RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6663372187761707`*^9},ExpressionUUID->"013efbc8-35d4-4b43-83ac-\
37b584b0439a"]
}, Open  ]],

Cell["The minimal value for the potential:", "Text",
 CellChangeTimes->{{3.666370570479375*^9, 
  3.6663705801874657`*^9}},ExpressionUUID->"8ce696f9-08dd-4cf9-bfe6-\
169ba5086f12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V2Z3SIID", ">", "0"}], "/.", "\[Rho]sol2Z3SIID"}], "/.", 
   "minSol2Z3SIID"}], "]"}]], "Input",
 CellChangeTimes->{{3.666340607793541*^9, 
  3.6663406081842813`*^9}},ExpressionUUID->"4cf2ceb0-baca-4774-942b-\
722c520a8ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
      SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
        SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "-", 
     RowBox[{
     "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
      "\[Lambda]S2"}], "+", 
     RowBox[{"4", " ", "\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
           SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
        RowBox[{"\[Lambda]4", " ", 
         SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "-", 
     RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], 
     "+", 
     RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], 
     "+", 
     RowBox[{"\[Lambda]4", " ", 
      SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
     RowBox[{"\[Lambda]2", " ", 
      SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
     RowBox[{"\[Lambda]1", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]S12", "2"], "-", 
        RowBox[{"4", " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}],
      "+", 
     RowBox[{"\[Lambda]4", " ", 
      SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
     RowBox[{"\[Lambda]3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]S12", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Lambda]S"}], "+", "\[Lambda]S1", "+", 
           "\[Lambda]S2"}], ")"}]}]}], ")"}]}]}], ")"}]}], ">", 
  "0"}]], "Output",
 CellChangeTimes->{3.66633728361409*^9, 
  3.666340610589303*^9},ExpressionUUID->"3226f269-347d-4e44-a960-\
b3aa556f5632"]
}, Open  ]],

Cell[TextData[{
 "If ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "981beb76-eed2-4e81-a53d-016ce0d2126b"],
 ", we use conditions similar to the case of the Higgs and two real scalars."
}], "Text",
 CellChangeTimes->{{3.666340691261025*^9, 
  3.6663407133635187`*^9}},ExpressionUUID->"1d19f47a-a37c-4aa5-871d-\
28f72753c9ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ssqSub", "=", 
   RowBox[{"s", "\[Rule]", 
    SqrtBox["ssq"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6206168770684433`*^9, 3.620616879628954*^9}, {
  3.642389769452335*^9, 
  3.642389778494968*^9}},ExpressionUUID->"ae00b893-e86f-486d-94f6-\
db2e45bb0d16"],

Cell[TextData[{
 "The solution for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "2"], TraditionalForm]],ExpressionUUID->
  "9b505a7f-58c7-4e69-b555-c37b6be3a41c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666370593875791*^9, 
  3.666370603681896*^9}},ExpressionUUID->"a5c64b47-db8e-4116-a038-\
83c6f38396e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ssqSol", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2Z3SIID", "/.", 
          RowBox[{"\[Rho]", "\[Rule]", "1"}]}], "/.", "ssqSub"}], ",", 
        "ssq"}], "]"}], "\[Equal]", "0"}], ",", "ssq"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.620616797128312*^9, 3.620616851253421*^9}, 
   3.6206168848992643`*^9, {3.6423903756191397`*^9, 3.64239038733175*^9}, 
   3.662913356132759*^9, {3.6663407931923227`*^9, 
   3.66634079406431*^9}},ExpressionUUID->"a879e625-e1ec-4f81-b5b3-\
4633fffa6b6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"ssq", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], " ", "\[Lambda]S1"}], "+", 
     RowBox[{"h1", " ", "h2", " ", "\[Lambda]S12"}], "-", 
     RowBox[{
      SuperscriptBox["h2", "2"], " ", "\[Lambda]S2"}]}], 
    RowBox[{"2", " ", "\[Lambda]S"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.620616842687964*^9, 3.620616854981462*^9}, 
   3.620616886930697*^9, 3.620649998250905*^9, 3.6207460235024652`*^9, 
   3.621067954476372*^9, 3.642390387666401*^9, 3.64239356138657*^9, 
   3.642476439499172*^9, 3.642586476523672*^9, 3.642684087794985*^9, 
   3.643077268700919*^9, 3.662898470748845*^9, 3.66291335679463*^9, 
   3.662995158922297*^9, 3.665740667763529*^9, 3.665823425104239*^9, 
   3.6659077159458427`*^9, 3.666007161606532*^9, 3.666025604662181*^9, 
   3.666025696549408*^9, 3.666063754142686*^9, 3.666065909696917*^9, 
   3.666066329860973*^9, 3.666336565638032*^9, {3.666340789466662*^9, 
   3.6663407946239767`*^9}},ExpressionUUID->"1185039b-4883-43a5-a4be-\
be29d90e64f2"]
}, Open  ]],

Cell[TextData[{
 "The coefficient matrix for the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "2"], TraditionalForm]],ExpressionUUID->
  "4de54c57-cebb-46b2-bfff-5a6c030e8cf8"],
 " in the potential:"
}], "Text",
 CellChangeTimes->{{3.666370621034932*^9, 
  3.6663706455334*^9}},ExpressionUUID->"dde4f530-1594-4b94-8c90-775833e9a618"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"matrixMsq2Z3SIID", "=", 
   RowBox[{"couplingMatrix", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"V2Z3SIID", "/.", 
        RowBox[{"\[Rho]", "\[Rule]", "1"}]}], ",", 
       SuperscriptBox["s", "2"]}], "]"}], ",", 
     SqrtBox[
      RowBox[{"{", 
       RowBox[{"h1", ",", "h2"}], "}"}]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.666340819951194*^9, 
  3.666340835798313*^9}},ExpressionUUID->"51238853-5607-4494-9d8c-\
70fbd21e5033"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Lambda]S1", 
      RowBox[{"-", 
       FractionBox["\[Lambda]S12", "2"]}]},
     {
      RowBox[{"-", 
       FractionBox["\[Lambda]S12", "2"]}], "\[Lambda]S2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.66634082997607*^9, 
  3.666340836037746*^9}},ExpressionUUID->"cdb94814-03c0-49e2-b542-\
d64d97dccace"]
}, Open  ]],

Cell[TextData[{
 "The potential minimised with respect to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "2"], TraditionalForm]],ExpressionUUID->
  "73f3438b-cb18-43da-ac44-3b54b05cb560"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666370687106709*^9, 
  3.6663706992242317`*^9}},ExpressionUUID->"3e31f88a-f88e-458b-8eae-\
330da2ccfc6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vsmin2Z3SIID", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]S", " ", "V2Z3SIID"}], "/.", 
      RowBox[{"\[Rho]", "\[Rule]", "1"}]}], "/.", "ssqSub"}], "/.", 
    "ssqSol"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666340862284462*^9, 
  3.6663408986283207`*^9}},ExpressionUUID->"1844d677-eac3-463f-8f74-\
0030872a82e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]S"}], "-", 
     SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Lambda]S1", " ", 
   "\[Lambda]S12"}], "+", 
  RowBox[{"2", " ", "h1", " ", 
   SuperscriptBox["h2", "3"], " ", "\[Lambda]S12", " ", "\[Lambda]S2"}], "+", 
  
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   SuperscriptBox["h2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", "\[Lambda]S"}], 
     "-", 
     SuperscriptBox["\[Lambda]S12", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["h2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
     SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.666340881057498*^9, 
  3.666340899093513*^9}},ExpressionUUID->"2d5dc570-73a7-4f67-96f4-\
69bdab072461"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Discriminant", "[", 
   RowBox[{
    RowBox[{"Vsmin2Z3SIID", "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666341110450786*^9, 3.666341175415374*^9}, {
  3.666341237550126*^9, 
  3.6663412467962*^9}},ExpressionUUID->"9f546b4a-e6bc-4e09-b8bd-8e85a4337505"],

Cell[BoxData[
 RowBox[{"256", " ", 
  SuperscriptBox["\[Lambda]S", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["\[Lambda]1", "3"], " ", "\[Lambda]S", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
        SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "3"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "128"}], " ", 
        SuperscriptBox["\[Lambda]2", "2"], " ", 
        SuperscriptBox["\[Lambda]S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"3", " ", "\[Lambda]2", " ", 
              SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
          SuperscriptBox["\[Lambda]S12", "4"]}], ")"}]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Lambda]2", "2"], " ", 
        SuperscriptBox["\[Lambda]S", "2"], " ", "\[Lambda]S1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
        "\[Lambda]S2"}], "+", 
       RowBox[{"16", " ", "\[Lambda]2", " ", "\[Lambda]S", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"7", " ", "\[Lambda]2", " ", 
              SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Lambda]S12", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
       RowBox[{
       "32", " ", "\[Lambda]2", " ", "\[Lambda]S", " ", "\[Lambda]S1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]S2", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"5", " ", "\[Lambda]2", " ", 
              SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "+", 
          RowBox[{"80", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
          SuperscriptBox["\[Lambda]S12", "4"]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]S2", "4"]}], "+", 
       RowBox[{"8", " ", "\[Lambda]S1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
           "\[Lambda]S"}], "-", 
          SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]S2", "5"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Lambda]S1", "2"], " ", 
        SuperscriptBox["\[Lambda]S2", "6"]}]}], ")"}]}], "+", 
    RowBox[{"\[Lambda]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"768", " ", 
        SuperscriptBox["\[Lambda]2", "3"], " ", 
        SuperscriptBox["\[Lambda]S", "2"], " ", 
        SuperscriptBox["\[Lambda]S1", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
        SuperscriptBox["\[Lambda]S2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
               "\[Lambda]S"}], "-", 
              SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", "\[Lambda]S1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
           "\[Lambda]S2"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]S1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]S1", "3"], " ", 
           SuperscriptBox["\[Lambda]S2", "3"]}]}], ")"}]}], "+", 
       RowBox[{"\[Lambda]2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "4"], "-", 
          RowBox[{"4", " ", "\[Lambda]S1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
               "\[Lambda]S"}], "+", 
              SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
           "\[Lambda]S2"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Lambda]S1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Lambda]S", "2"]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[Lambda]S12", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]S1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]S2", "3"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]S1", "4"], " ", 
           SuperscriptBox["\[Lambda]S2", "4"]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]S", " ", 
        SuperscriptBox["\[Lambda]S1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["\[Lambda]3", "2"], " ", 
           SuperscriptBox["\[Lambda]S", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Lambda]4", "2"], " ", 
           SuperscriptBox["\[Lambda]S", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Lambda]S12", "4"]}], "+", 
          RowBox[{"22", " ", "\[Lambda]S1", " ", 
           SuperscriptBox["\[Lambda]S12", "2"], " ", "\[Lambda]S2"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Lambda]S1", "2"], " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
          RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "-", 
             RowBox[{"16", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"], "-", 
             RowBox[{"16", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]S1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "64"}], " ", 
        SuperscriptBox["\[Lambda]2", "3"], " ", "\[Lambda]S", " ", 
        SuperscriptBox["\[Lambda]S1", "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Lambda]S2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "2"], "-", 
          RowBox[{"8", " ", "\[Lambda]S1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
           "\[Lambda]S2"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]S1", "2"], " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], "+", 
       RowBox[{"\[Lambda]2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
               "\[Lambda]S"}], "-", 
              SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", "\[Lambda]S1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
           "\[Lambda]S2"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]S1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
              "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]S1", "3"], " ", 
           SuperscriptBox["\[Lambda]S2", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]2", "2"], " ", 
        SuperscriptBox["\[Lambda]S1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "128"}], " ", 
           SuperscriptBox["\[Lambda]3", "2"], " ", 
           SuperscriptBox["\[Lambda]S", "2"]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Lambda]4", "2"], " ", 
           SuperscriptBox["\[Lambda]S", "2"]}], "-", 
          RowBox[{"16", " ", "\[Lambda]3", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
             RowBox[{"8", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}]}],
           "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "-", 
             RowBox[{"4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}], 
           "2"], "+", 
          RowBox[{"16", " ", "\[Lambda]4", " ", "\[Lambda]S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
             RowBox[{"8", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.666341152620282*^9, 3.6663411655019407`*^9}, 
   3.666341240126761*^9, 
   3.666341295813146*^9},ExpressionUUID->"f82d0c57-9587-41ad-abc5-\
fd108b3885b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Qpoly", "[", 
   RowBox[{
    RowBox[{"Vsmin2Z3SIID", "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666341376783421*^9, 
  3.666341378470541*^9}},ExpressionUUID->"d1a904cd-c223-4616-a8cf-\
abe8de2e0b9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "12"}], " ", 
   SuperscriptBox["\[Lambda]S12", "2"], " ", 
   SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", "\[Lambda]S"}], 
     "-", 
     SuperscriptBox["\[Lambda]S12", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
     SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6663413791155024`*^9},ExpressionUUID->"b5942691-8511-4b66-ba43-\
a5cd9986d4bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Rpoly", "[", 
   RowBox[{
    RowBox[{"Vsmin2Z3SIID", "/.", 
     RowBox[{"h1", "\[Rule]", "1"}]}], ",", "h2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666341385151045*^9, 
  3.66634138553401*^9}},ExpressionUUID->"65bcfcc7-f900-4d14-b877-\
ad1653bd85fa"],

Cell[BoxData[
 RowBox[{"16", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Lambda]S12", "4"], " ", 
     SuperscriptBox["\[Lambda]S2", "4"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]S"}], "-", 
       SuperscriptBox["\[Lambda]S1", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
        SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Lambda]S12", "2"], " ", 
     SuperscriptBox["\[Lambda]S2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
        "\[Lambda]S"}], "+", 
       SuperscriptBox["\[Lambda]S12", "2"], "+", 
       RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
       SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}], "-", 
    RowBox[{"4", " ", "\[Lambda]S1", " ", 
     SuperscriptBox["\[Lambda]S12", "2"], " ", "\[Lambda]S2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
        SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
         "\[Lambda]S"}], "+", 
        SuperscriptBox["\[Lambda]S12", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
        SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.6663413878950043`*^9},ExpressionUUID->"4da3662f-d739-440e-a34c-\
b69ff2d95d43"]
}, Open  ]],

Cell["The condition for when to use the transformed potential:", "Text",
 CellChangeTimes->{{3.6663706490812387`*^9, 
  3.666370671918737*^9}},ExpressionUUID->"80d89f39-9a02-4bc4-b180-\
1764f1909589"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "matrixMsq2Z3SIID", "]"}], "<", "0"}]], "Input",
 CellChangeTimes->{{3.666340843053931*^9, 3.6663408457496862`*^9}, {
  3.6663706528116817`*^9, 
  3.666370653097488*^9}},ExpressionUUID->"e4cb0d24-64ea-4b78-bfd7-\
f7d0f25ccb9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Lambda]S12", "2"], "4"]}], "+", 
  RowBox[{"\[Lambda]S1", " ", "\[Lambda]S2"}]}]], "Output",
 CellChangeTimes->{
  3.666340846127377*^9},ExpressionUUID->"5815056a-09c1-40bc-a0f4-\
c25f41cea0c6"]
}, Open  ]],

Cell[TextData[{
 "The mixing matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "\[Theta]"], TraditionalForm]],ExpressionUUID->
  "0db6453d-af4e-4cd6-b312-25977eaf222c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335755448633*^9, 
  3.666335771690453*^9}},ExpressionUUID->"c8edc65a-1b14-463c-a1cd-\
844b1a9f7333"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UM2Z3SIID", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "=", 
        FractionBox[
         RowBox[{
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], ")"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]S12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Lambda]S12", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], ")"}], "2"]}]],
               "+", 
              RowBox[{"Abs", "[", 
               RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}]}], ")"}], 
            "2"]}]]]}], ",", 
       RowBox[{"c", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["s", "2"]}]]}]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"c", 
          RowBox[{"-", "s"}]},
         {"s", "c"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66211199250136*^9, 3.6621120077792664`*^9}, 
   3.6622211222457333`*^9, {3.66222197347726*^9, 3.662222016836417*^9}, {
   3.66222264215765*^9, 3.6622226944357643`*^9}, {3.662224596011736*^9, 
   3.662224597066701*^9}, {3.662276256031537*^9, 3.66227626589662*^9}, 
   3.662371900328453*^9, {3.662372680887034*^9, 3.662372683526026*^9}, {
   3.6623727309469337`*^9, 3.66237273139471*^9}, 3.662374486648912*^9, {
   3.6635594236190233`*^9, 3.663559438865574*^9}, 3.6635595489897823`*^9, 
   3.666106547854986*^9, {3.666181179635306*^9, 3.6661811862286997`*^9}, {
   3.666325987769642*^9, 3.666325992156461*^9}, {3.666326053535788*^9, 
   3.666326083126346*^9}, {3.6663353384051933`*^9, 3.666335343516055*^9}, {
   3.666341577630864*^9, 3.666341653412448*^9}, 
   3.666341788302908*^9},ExpressionUUID->"059a5b59-1256-4e43-a494-\
822ed6bb525c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", "matrixMsq2Z3SIID", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666325464030966*^9, 3.666325473398499*^9}, 
   3.666341575672112*^9},ExpressionUUID->"8026e418-c882-41fc-b145-\
25b4042a79d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]S1", "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Lambda]S12", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
      "\[Lambda]S2"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]S1", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Lambda]S12", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
      "\[Lambda]S2"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.666326027097041*^9, 
  3.666341670770281*^9},ExpressionUUID->"ae47096c-ea1a-420a-892b-\
03bbd4229fa4"]
}, Open  ]],

Cell[TextData[{
 "The scaling matrix ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "2f5f28fd-1187-484a-b802-2b91abf0e806"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335763688258*^9, 
  3.666335777663081*^9}},ExpressionUUID->"5b83e82f-ffec-44c2-9070-\
ccf22636947f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scale2Z3SIID", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", 
               RowBox[{
                RowBox[{"Sign", "[", 
                 RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Lambda]S12", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                   "2"]}]]}], "+", "\[Lambda]S2"}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", 
               RowBox[{
                RowBox[{"Sign", "[", 
                 RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Lambda]S12", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                   "2"]}]]}], "+", "\[Lambda]S2"}], ")"}]}]}], "}"}]}], 
         ")"}]}], ")"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66632603208675*^9, 3.6663260415508003`*^9}, {
   3.666326109068108*^9, 3.666326140195613*^9}, {3.6663416819627647`*^9, 
   3.666341725344947*^9}, 
   3.666341765443453*^9},ExpressionUUID->"a783a491-4389-48ee-b318-\
b9d859ca3afb"],

Cell[TextData[{
 "Rotation by ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Pi]", "4"], TraditionalForm]],ExpressionUUID->
  "22a9b877-1858-4c3a-8cd9-94db71953fd4"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335785895371*^9, 
  3.666335793174308*^9}},ExpressionUUID->"7611039e-5251-4894-b0e5-\
6153df6abbd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Pi]4", "=", 
   RowBox[{"RotationMatrix", "[", 
    FractionBox["\[Pi]", "4"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66608886698836*^9, 
  3.666088895819037*^9}},ExpressionUUID->"cc3c68c7-f204-4144-9904-\
bf37e40f8798"],

Cell["The full transformation:", "Text",
 CellChangeTimes->{{3.666335795518298*^9, 
  3.666335800142132*^9}},ExpressionUUID->"4caadb89-5fc9-4d39-9fb2-\
514928b397d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfMatrix2Z3SIID", "=", 
   RowBox[{
    RowBox[{"UM2Z3SIID", "\[Transpose]"}], ".", "scale2Z3SIID", ".", 
    "U\[Pi]4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.666326504698161*^9, 3.666326511842753*^9}, {
   3.666341780646277*^9, 3.666341796421424*^9}, 
   3.666342553044924*^9},ExpressionUUID->"9f0d9142-2259-4a86-8c11-\
847f299c0806"],

Cell["\<\
All the elements of the transformation matrix have the same denominator; it \
is positive so we can omit it!\
\>", "Text",
 CellChangeTimes->{{3.6663263500894403`*^9, 3.666326372567813*^9}, {
  3.6663264124632463`*^9, 3.666326412750031*^9}, {3.66632892892454*^9, 
  3.666328940401971*^9}},ExpressionUUID->"6f358ab1-68b8-4ee2-a9f4-\
21d0f3ebd329"],

Cell["(Square to get to the arguments of the square roots.)", "Text",
 CellChangeTimes->{{3.66634205224937*^9, 3.666342062696302*^9}, {
  3.666342353749378*^9, 
  3.666342355435649*^9}},ExpressionUUID->"94a2d6af-9b9f-444b-bda3-\
c6b8c8d96d86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        SuperscriptBox[
         RowBox[{"First", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"Denominator", "/@", 
              RowBox[{"Together", "[", 
               RowBox[{"Flatten", "[", "transfMatrix2Z3SIID", "]"}], "]"}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Lambda]S1", ",", "\[Lambda]S2", ",", "\[Lambda]S12"}], "}"}],
              "\[Element]", "Reals"}]}], "]"}], "]"}], "2"], "]"}], "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sign", "[", "_", "]"}], "2"], "\[Rule]", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]S1", ",", "\[Lambda]S2", ",", "\[Lambda]S12"}], 
        "}"}], "\[Element]", "Reals"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sign", "[", "_", "]"}], "2"], "\[Rule]", "1"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6663419141847963`*^9, 3.666341966109557*^9}, {
  3.666342008052239*^9, 3.666342097072823*^9}, {3.666342601617921*^9, 
  3.666342608657336*^9}},ExpressionUUID->"33c34c44-8830-414b-818f-\
e976c0b28dec"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Lambda]S12", "2"], "-", 
    RowBox[{"4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Lambda]S1", "2"], "+", 
    SuperscriptBox["\[Lambda]S12", "2"], "-", 
    RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], "+", 
    SuperscriptBox["\[Lambda]S2", "2"], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Lambda]S1", "2"], "+", 
       SuperscriptBox["\[Lambda]S12", "2"], "-", 
       RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], "+", 
       SuperscriptBox["\[Lambda]S2", "2"]}]], " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.666342056401187*^9, {3.666342088873193*^9, 3.666342102312641*^9}, 
   3.666342577684074*^9, 
   3.666342797791028*^9},ExpressionUUID->"a37c19c8-3e6b-4f66-8412-\
01d41e1b4c4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], "2"]}], ")"}]}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.6663421321904097`*^9, 
  3.666342133173334*^9}},ExpressionUUID->"c7aca577-268c-4b5a-9fc2-\
8a531ee5621f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
  RowBox[{"16", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}]], "Output",
 CellChangeTimes->{
  3.6663421335501432`*^9},ExpressionUUID->"887e9837-7ba9-4cc0-afd9-\
a36015ef2539"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"4", "matrixMsq2Z3SIID"}], "]"}], "<", "0"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.666342322437117*^9, 3.666342341764855*^9}, {
  3.6663423881231327`*^9, 
  3.666342390714383*^9}},ExpressionUUID->"9f1c7247-cd2a-420b-b2bf-\
f3cd9e760771"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Lambda]S12", "2"], ">", 
  RowBox[{"4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}]], "Output",
 CellChangeTimes->{{3.666342324480032*^9, 3.66634234226665*^9}, 
   3.66634239103257*^9},ExpressionUUID->"74a176e6-9526-4380-bb2e-\
6e73d9aa4470"]
}, Open  ]],

Cell["Below we shall use the Boolean version of Implies:", "Text",
 CellChangeTimes->{{3.66633584018864*^9, 
  3.666335852939748*^9}},ExpressionUUID->"8f0b474d-239d-4ff8-a884-\
a4b575866e4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BooleanConvert", "[", 
  RowBox[{"a", "\[Implies]", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.666335854607348*^9, 
  3.666335865067239*^9}},ExpressionUUID->"e8df48d6-f8bf-43f6-aab2-\
f57d9993cdc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"!", "a"}], "||", "b"}]], "Output",
 CellChangeTimes->{
  3.6663358658020763`*^9},ExpressionUUID->"baf0c07c-7a06-4e3b-a181-\
a249c2b20dbf"]
}, Open  ]],

Cell["The numerators of the elements of the transformation matrix:", "Text",
 CellChangeTimes->{{3.666328946681656*^9, 
  3.6663289580810966`*^9}},ExpressionUUID->"326a451e-7720-491c-a924-\
93920b8a33fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandAll", "[", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", "transfMatrix2Z3SIID", "]"}], "]"}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sign", "[", "_", "]"}], "2"], "\[Rule]", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]S1", ",", "\[Lambda]S2", ",", "\[Lambda]S12"}], "}"}], 
    "\[Element]", "Reals"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.666326920504417*^9, {3.6663269563117123`*^9, 3.6663269588945932`*^9}, {
   3.666326991342157*^9, 3.6663270479796467`*^9}, {3.666327081642293*^9, 
   3.666327082473418*^9}, {3.666342407003888*^9, 
   3.666342415377296*^9}},ExpressionUUID->"7e093264-74e0-4236-af4a-\
28c64088f616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]S12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
       RowBox[{"Sign", "[", 
        RowBox[{
         RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]S12", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], "+", 
          
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{
             RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
         ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]S12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
       RowBox[{"Sign", "[", 
        RowBox[{
         RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]S12", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], "+", 
          
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{
             RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
         ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]S12", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], "+", 
          
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}]}]], 
      "+", 
      RowBox[{
       RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
       RowBox[{"Sign", "[", 
        RowBox[{
         RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]S12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{
            RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
           "]"}]}]}]]}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Lambda]S12", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], "+", 
          
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}]}]], 
      "-", 
      RowBox[{
       RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
       RowBox[{"Sign", "[", 
        RowBox[{
         RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Lambda]S12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{
            RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
           "]"}]}]}]]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.666326921037611*^9, 3.666326959528384*^9}, {
   3.666326994298912*^9, 3.666327050671833*^9}, 3.666327131578416*^9, 
   3.666342478074596*^9, 
   3.6663427927464247`*^9},ExpressionUUID->"3d3621af-eecf-478b-8417-\
92fffe77e74a"]
}, Open  ]],

Cell[TextData[{
 "A new definition of sign since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Sign", "[", "0", "]"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"bf8e62df-4a70-467b-ac4b-620d444cd766"],
 ":"
}], "Text",
 CellChangeTimes->{{3.666335879339139*^9, 
  3.666335896073678*^9}},ExpressionUUID->"3854a5f9-af73-44ac-8499-\
2f6fa7771b5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sign", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"x", "<", "0"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.666327894911293*^9},ExpressionUUID->"055504ea-06e8-4eb1-bc71-\
f3410497756f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfMatrix2Z3SIID", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]], "+", 
        RowBox[{
         RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{
              RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
             "]"}]}]}]]}]}], ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]], "-", 
        RowBox[{
         RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{
              RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
             "]"}]}]}]]}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6663286002414722`*^9, 3.666328630339287*^9}, 
   3.666328692751659*^9, 3.666328966333946*^9, {3.666342444016341*^9, 
   3.666342455288887*^9}, 
   3.6663429908284883`*^9},ExpressionUUID->"6327c00f-7bf9-4136-a84d-\
1136a571eca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2"}], "}"}], "\[Rule]", 
    RowBox[{"transfMatrix2Z3SIID", ".", 
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.666326202624666*^9, 3.666326204911263*^9}, 
   3.666328648288103*^9, {3.6663326628595667`*^9, 3.666332663786427*^9}, 
   3.666342458088887*^9, {3.6663429956647253`*^9, 
   3.6663430010557613`*^9}},ExpressionUUID->"328a78f8-f03e-418d-b7ce-\
acc86e150f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h1", "\[Rule]", 
    RowBox[{
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]]}], ")"}]}], "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]]}], ")"}]}]}]}], ",", 
   RowBox[{"h2", "\[Rule]", 
    RowBox[{
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]], "-", 
        RowBox[{
         RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{
              RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
             "]"}]}]}]]}]}], ")"}]}], "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Lambda]S12", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
             " ", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
           ")"}]}]], "+", 
        RowBox[{
         RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
            RowBox[{"Sign", "[", 
             RowBox[{
              RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
             "]"}]}]}]]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.666332665517268*^9, 
  3.666343001759199*^9},ExpressionUUID->"bc51559f-dbd1-4914-929d-\
92117a6b296b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vacuum Stability Conditions", "Subchapter",
 CellChangeTimes->{{3.666112203008876*^9, 
  3.666112207312533*^9}},ExpressionUUID->"b4a60060-171d-4a14-8953-\
3fbd14896dca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positivityV2Z3SIID", "[", 
   RowBox[{
   "\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_", ",", "\[Lambda]4_", 
    ",", "\[Lambda]S_", ",", "\[Lambda]S1_", ",", "\[Lambda]S2_", ",", 
    "\[Lambda]S12_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]S", ">", "0"}], "\[And]", 
    RowBox[{"\[Lambda]1", ">", "0"}], "\[And]", 
    RowBox[{"\[Lambda]2", ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       SqrtBox[
        RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}], 
     ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       SqrtBox[
        RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3", "+", 
      "\[Lambda]4"}], ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"\[Lambda]1", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S1"}], 
     ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", "\[Lambda]S2"}], 
     ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]3", " ", 
       SqrtBox["\[Lambda]S"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"\[Lambda]1", " ", "\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", 
      
      RowBox[{
       SqrtBox["\[Lambda]2"], " ", "\[Lambda]S1"}], "+", 
      RowBox[{
       SqrtBox["\[Lambda]1"], " ", "\[Lambda]S2"}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}]]}], "+", "\[Lambda]3"}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"\[Lambda]1", " ", "\[Lambda]S"}]]}], "+", 
          "\[Lambda]S1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"\[Lambda]2", " ", "\[Lambda]S"}]]}], "+", 
          "\[Lambda]S2"}], ")"}]}]]}], ">", "0"}], "\[And]", 
    RowBox[{"Or", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Lambda]4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]3", "2"], "-", 
             RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
             RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S"}], "+", 
             RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "-", 
             RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]S1"}], "+", 
             SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
          RowBox[{"\[Lambda]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
             RowBox[{"8", " ", "\[Lambda]4", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Lambda]4", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
           "\[Lambda]S2"}], "-", 
          RowBox[{"2", " ", "\[Lambda]4", " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}]}], "\[NotEqual]", "0"}], "&&", 
        RowBox[{"0", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
               RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], " ", 
             "\[Lambda]S2"}], "+", 
            RowBox[{"\[Lambda]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], 
               "+", 
               SuperscriptBox["\[Lambda]S12", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], 
              ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Lambda]3", "2"], "-", 
               RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
               RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S"}], "+", 
               RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "-", 
               RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]S1"}], "+", 
               SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
            RowBox[{"\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
               RowBox[{"8", " ", "\[Lambda]4", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
             "\[Lambda]S2"}], "-", 
            RowBox[{"2", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], 
               "+", 
               RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
               SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], ")"}]}], 
            "+", 
            RowBox[{"\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
               RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], 
              ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Lambda]3", "2"], "-", 
               RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "+", 
               RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S"}], "+", 
               RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S1"}], "-", 
               RowBox[{"2", " ", "\[Lambda]3", " ", "\[Lambda]S1"}], "+", 
               SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
            RowBox[{"\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
               RowBox[{"8", " ", "\[Lambda]4", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
             "\[Lambda]S2"}], "-", 
            RowBox[{"2", " ", "\[Lambda]4", " ", 
             SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Lambda]S12", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[Lambda]2", " ", "\[Lambda]S1"}],
                  "+", 
                 RowBox[{"\[Lambda]1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]2"}], "-", 
                    RowBox[{"2", " ", "\[Lambda]S2"}]}], ")"}]}], "+", 
                 RowBox[{"\[Lambda]3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Lambda]3"}], "+", "\[Lambda]S1", "+", 
                    "\[Lambda]S2"}], ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
                   SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Lambda]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[Lambda]S"}], "+", 
                    "\[Lambda]S1"}], ")"}]}], "+", 
                   SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[Lambda]4", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "+", "\[Lambda]S1"}], ")"}], " ", 
                 "\[Lambda]S2"}], "+", 
                RowBox[{"2", " ", "\[Lambda]4", " ", 
                 SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", 
                    "\[Lambda]S"}], "+", 
                   RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], "+", 
                   
                   SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
                  ")"}]}], "+", 
                RowBox[{"\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
                   RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S2"}]}], 
                  ")"}]}]}], ")"}]}], ")"}]}], ")"}]}], "<", "1"}]}], "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", 
           SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "-", 
             SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "-", 
          RowBox[{
          "4", " ", "\[Lambda]3", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", 
           "\[Lambda]S2"}], "+", 
          RowBox[{"4", " ", "\[Lambda]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[Lambda]4", " ", "\[Lambda]S"}], 
                "+", 
                SuperscriptBox["\[Lambda]S12", "2"]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]4", " ", 
              SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]3", "2"], " ", "\[Lambda]4"}], "-", 
          RowBox[{
          "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
          RowBox[{
          "4", " ", "\[Lambda]2", " ", "\[Lambda]4", " ", "\[Lambda]S1"}], 
          "+", 
          RowBox[{"\[Lambda]4", " ", 
           SuperscriptBox["\[Lambda]S1", "2"]}], "+", 
          RowBox[{"\[Lambda]2", " ", 
           SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
          RowBox[{"\[Lambda]1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "-", 
             RowBox[{"4", " ", "\[Lambda]4", " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]2", "+", "\[Lambda]S", "-", "\[Lambda]S2"}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
          "2", " ", "\[Lambda]4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}], 
          "+", 
          RowBox[{"\[Lambda]4", " ", 
           SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
          RowBox[{"\[Lambda]3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]S12", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Lambda]S"}], "+", "\[Lambda]S1", 
                "+", "\[Lambda]S2"}], ")"}]}]}], ")"}]}]}], ")"}]}], ">", 
       "0"}]}], "]"}], "\[And]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "h1", ",", "h2", ",", "Vsmin2Z3SIID", ",", "transf2Z3SIID", ",", 
        "sign", ",", "VHminTransf2Z3SIID", ",", 
        RowBox[{"discr", "=", 
         RowBox[{"256", " ", 
          SuperscriptBox["\[Lambda]S", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]1", "3"], " ", "\[Lambda]S", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
                SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "128"}], " ", 
                SuperscriptBox["\[Lambda]2", "2"], " ", 
                SuperscriptBox["\[Lambda]S", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], 
                    " ", "\[Lambda]S"}], "+", 
                    RowBox[{"3", " ", "\[Lambda]2", " ", 
                    SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
                  SuperscriptBox["\[Lambda]S12", "4"]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["\[Lambda]2", "2"], " ", 
                SuperscriptBox["\[Lambda]S", "2"], " ", "\[Lambda]S1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S"}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                "\[Lambda]S2"}], "+", 
               RowBox[{"16", " ", "\[Lambda]2", " ", "\[Lambda]S", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], 
                    " ", "\[Lambda]S"}], "+", 
                    RowBox[{"7", " ", "\[Lambda]2", " ", 
                    SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Lambda]S12", "4"]}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
               RowBox[{
               "32", " ", "\[Lambda]2", " ", "\[Lambda]S", " ", "\[Lambda]S1",
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S"}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]S2", "3"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"64", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], 
                    " ", "\[Lambda]S"}], "+", 
                    RowBox[{"5", " ", "\[Lambda]2", " ", 
                    SuperscriptBox["\[Lambda]S1", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"80", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
                  SuperscriptBox["\[Lambda]S12", "4"]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]S2", "4"]}], "+", 
               RowBox[{"8", " ", "\[Lambda]S1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S"}], "-", 
                  SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]S2", "5"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]S1", "2"], " ", 
                SuperscriptBox["\[Lambda]S2", "6"]}]}], ")"}]}], "+", 
            RowBox[{"\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"768", " ", 
                SuperscriptBox["\[Lambda]2", "3"], " ", 
                SuperscriptBox["\[Lambda]S", "2"], " ", 
                SuperscriptBox["\[Lambda]S1", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                SuperscriptBox["\[Lambda]S2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "3"]}], "+", 
                  RowBox[{"2", " ", "\[Lambda]S1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                   "\[Lambda]S2"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Lambda]S1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Lambda]S1", "3"], " ", 
                   SuperscriptBox["\[Lambda]S2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"\[Lambda]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "4"], "-", 
                  RowBox[{"4", " ", "\[Lambda]S1", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                   "\[Lambda]S2"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Lambda]S1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], 
                    " ", 
                    SuperscriptBox["\[Lambda]S", "2"]}], "+", 
                    RowBox[{"96", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["\[Lambda]S12", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Lambda]S1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Lambda]S2", "3"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Lambda]S1", "4"], " ", 
                   SuperscriptBox["\[Lambda]S2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]2", "2"], " ", "\[Lambda]S", " ", 
                SuperscriptBox["\[Lambda]S1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Lambda]3", "2"], " ", 
                   SuperscriptBox["\[Lambda]S", "2"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Lambda]4", "2"], " ", 
                   SuperscriptBox["\[Lambda]S", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Lambda]S12", "4"]}], "+", 
                  RowBox[{"22", " ", "\[Lambda]S1", " ", 
                   SuperscriptBox["\[Lambda]S12", "2"], " ", "\[Lambda]S2"}], 
                  "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Lambda]S1", "2"], " ", 
                   SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
                  RowBox[{"4", " ", "\[Lambda]4", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "-", 
                    RowBox[{"16", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Lambda]3", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"32", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"], "-", 
                    RowBox[{"16", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]S1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", 
                SuperscriptBox["\[Lambda]2", "3"], " ", "\[Lambda]S", " ", 
                SuperscriptBox["\[Lambda]S1", "4"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Lambda]S2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"8", " ", "\[Lambda]S1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                   "\[Lambda]S2"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Lambda]S1", "2"], " ", 
                   SuperscriptBox["\[Lambda]S2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"\[Lambda]2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], "3"]}], "+", 
                  RowBox[{"2", " ", "\[Lambda]S1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}]}], ")"}], " ", 
                   "\[Lambda]S2"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Lambda]S1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "-", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Lambda]S2", "2"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Lambda]S1", "3"], " ", 
                   SuperscriptBox["\[Lambda]S2", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]2", "2"], " ", 
                SuperscriptBox["\[Lambda]S1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "128"}], " ", 
                   SuperscriptBox["\[Lambda]3", "2"], " ", 
                   SuperscriptBox["\[Lambda]S", "2"]}], "-", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[Lambda]4", "2"], " ", 
                   SuperscriptBox["\[Lambda]S", "2"]}], "-", 
                  RowBox[{"16", " ", "\[Lambda]3", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", "\[Lambda]4", " ", "\[Lambda]S"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], "-", 
                    RowBox[{"8", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "-", 
                    RowBox[{"4", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}], "2"], "+", 
                  RowBox[{"16", " ", "\[Lambda]4", " ", "\[Lambda]S", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Lambda]S12", "2"]}], "+", 
                    RowBox[{"8", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vsmin2Z3SIID", "=", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]S"}], "-", 
            SuperscriptBox["\[Lambda]S1", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Lambda]S1", " ", 
          "\[Lambda]S12"}], "+", 
         RowBox[{"2", " ", "h1", " ", 
          SuperscriptBox["h2", "3"], " ", "\[Lambda]S12", " ", 
          "\[Lambda]S2"}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
             "\[Lambda]S"}], "-", 
            SuperscriptBox["\[Lambda]S12", "2"], "-", 
            RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["h2", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
            SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "[", "x_", "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x", "<", "0"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"transf2Z3SIID", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h1", "\[Rule]", 
           RowBox[{
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], 
                " ", 
                RowBox[{"sign", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}],
                "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]S12", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
                    "]"}]}]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Abs", "[", "\[Lambda]S12", "]"}]}], " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}]], 
                " ", 
                RowBox[{"sign", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}]}],
                "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]S12", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
                    "]"}]}]}], ")"}]}]]}], ")"}]}]}]}], ",", 
          RowBox[{"h2", "\[Rule]", 
           RowBox[{
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]S12", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}]}]], "-", 
               RowBox[{
                RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
                RowBox[{"sign", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], 
                " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
                    "]"}]}]}]]}]}], ")"}]}], "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]S12", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], "]"}]}]}], 
                  ")"}]}]], "+", 
               RowBox[{
                RowBox[{"Abs", "[", "\[Lambda]S12", "]"}], " ", 
                RowBox[{"sign", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], "]"}], 
                " ", 
                SqrtBox[
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "-", "\[Lambda]S2"}], ")"}], 
                    "2"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]S1", "+", "\[Lambda]S2"}], ")"}], " ", 
                   RowBox[{"sign", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]S1"}], "+", "\[Lambda]S2"}], 
                    "]"}]}]}]]}]}], ")"}]}]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"VHminTransf2Z3SIID", "=", 
        RowBox[{"Vsmin2Z3SIID", "/.", "transf2Z3SIID"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Or", "[", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{
            RowBox[{"\[Lambda]S1", "\[LessEqual]", "0"}], "\[And]", 
            RowBox[{"\[Lambda]S2", "\[LessEqual]", "0"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"discr", ">", "0"}], "\[And]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", 
                SuperscriptBox["\[Lambda]S12", "2"], " ", 
                SuperscriptBox["\[Lambda]S2", "2"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                   "\[Lambda]S"}], "-", 
                  SuperscriptBox["\[Lambda]S12", "2"], "-", 
                  RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
                  SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}]}], ">", "0"}],
              "\[Or]", 
             RowBox[{
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["\[Lambda]S12", "4"], " ", 
                  SuperscriptBox["\[Lambda]S2", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]1", " ", "\[Lambda]S"}], "-", 
                    
                    SuperscriptBox["\[Lambda]S1", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Lambda]2", " ", "\[Lambda]S"}], "-", 
                    
                    SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "3"]}], "+", 
                 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]S12", "2"], " ", 
                  SuperscriptBox["\[Lambda]S2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S2", "2"]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "\[Lambda]S1", " ", 
                  SuperscriptBox["\[Lambda]S12", "2"], " ", "\[Lambda]S2", 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "2"]}], "-", 
                 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S12", "2"], "+", 
                    RowBox[{"2", " ", "\[Lambda]S1", " ", "\[Lambda]S2"}]}], 
                    ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[Lambda]2", " ", 
                    "\[Lambda]S"}], "+", 
                    SuperscriptBox["\[Lambda]S2", "2"]}], ")"}], "2"]}]}], 
                ")"}]}], ">", "0"}]}], ")"}]}]}], "]"}], "\[And]", 
        RowBox[{"Or", "[", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["\[Lambda]S12", "2"], "4"]}], "+", 
             RowBox[{"\[Lambda]S1", " ", "\[Lambda]S2"}]}], "<", "0"}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
              RowBox[{"\[Alpha]", "=", 
               RowBox[{"b", " ", 
                SuperscriptBox["a", 
                 RowBox[{"-", 
                  FractionBox["3", "4"]}]], " ", 
                SuperscriptBox["e", 
                 RowBox[{"-", 
                  FractionBox["1", "4"]}]]}]}], ",", 
              RowBox[{"\[Beta]", "=", 
               RowBox[{"c", " ", 
                SuperscriptBox["a", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]], " ", 
                SuperscriptBox["e", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]]}]}], ",", 
              RowBox[{"\[Gamma]", "=", 
               RowBox[{"d", " ", 
                SuperscriptBox["a", 
                 RowBox[{"-", 
                  FractionBox["1", "4"]}]], " ", 
                SuperscriptBox["e", 
                 RowBox[{"-", 
                  FractionBox["3", "4"]}]]}]}], ",", 
              RowBox[{"poly", "=", 
               RowBox[{"VHminTransf2Z3SIID", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"h1", "\[Rule]", "1"}], ",", 
                  RowBox[{"h2", "\[Rule]", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"sign", "[", 
                    RowBox[{"\[Lambda]S2", "-", "\[Lambda]S1"}], "]"}]}], " ",
                     "h2"}]}]}], "}"}]}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"poly", ",", 
                 SuperscriptBox["h2", "4"]}], "]"}], ">", "0"}], "\[And]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"poly", "/.", 
                 RowBox[{"h2", "\[Rule]", "0"}]}], ")"}], ">", "0"}], 
              "\[And]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"d", " ", 
                    SqrtBox["a"]}], "+", 
                    RowBox[{"b", " ", 
                    SqrtBox["e"]}]}], ">", "0"}], "\[And]", 
                  RowBox[{"discr", "\[LessEqual]", "0"}]}], ")"}], "\[Or]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}], "<", "c", "<", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}]}], "\[And]", 
                  RowBox[{"discr", "\[GreaterEqual]", "0"}], "\[And]", 
                  RowBox[{
                   RowBox[{"\[CapitalLambda]1poly", "[", 
                    RowBox[{"poly", ",", "h2"}], "]"}], "\[LessEqual]", 
                   "0"}]}], ")"}], "\[Or]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"a", " ", "e"}]]}], "<", "c"}], "\[And]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", ">", "0"}], "\[And]", 
                    RowBox[{"d", ">", "0"}]}], ")"}], "\[Or]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"discr", "\[GreaterEqual]", "0"}], "\[And]", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]2poly", "[", 
                    RowBox[{"poly", ",", "h2"}], "]"}], "\[LessEqual]", 
                    "0"}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}], "/.", 
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], 
               "\[Rule]", 
               RowBox[{"CoefficientList", "[", 
                RowBox[{"poly", ",", "h2"}], "]"}]}], "]"}]}]}], "]"}]}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], "//", 
   "Quiet"}]}]], "Input",
 CellChangeTimes->{{3.666336380980142*^9, 3.666336433298194*^9}, {
   3.6663364897221403`*^9, 3.666336523142819*^9}, {3.666336731798904*^9, 
   3.666336743972906*^9}, {3.6663405914345922`*^9, 3.666340674975088*^9}, {
   3.666341260966049*^9, 3.666341275420517*^9}, {3.666341339351568*^9, 
   3.6663413414910927`*^9}, {3.6663414062571707`*^9, 
   3.6663415144680147`*^9}, {3.666342859811139*^9, 3.6663428991205063`*^9}, {
   3.666342932607469*^9, 3.666342970373805*^9}, {3.66634301239714*^9, 
   3.66634302621218*^9}, {3.666343066546721*^9, 3.6663430866578083`*^9}, {
   3.666343121804667*^9, 3.666343156302823*^9}, {3.666344062674519*^9, 
   3.666344171626581*^9}, 3.666344246859136*^9, 3.666344281565918*^9, 
   3.6663443593862267`*^9, 3.666344406921517*^9, {3.666456954431623*^9, 
   3.666456973930749*^9}, {3.666458224991427*^9, 3.66645822892424*^9}, {
   3.729328748825741*^9, 
   3.729328755096943*^9}},ExpressionUUID->"e0be6d83-b7ea-4d69-bb40-\
03a3e3238c1c"],

Cell["\<\
We Quiet it to ignore a spurious warning for invalid comparison: it arises \
from Mathematica evaluating both arguments of Or, for some reason, where one \
argument \[Dash] with a correct comparison \[Dash] should already make the Or \
True.\
\>", "Text",
 CellChangeTimes->{{3.728626832887176*^9, 3.728626901838491*^9}, {
  3.728627058094791*^9, 3.7286270723819923`*^9}, {3.729328816364766*^9, 
  3.729328818251856*^9}},ExpressionUUID->"19a297c5-cb48-4181-b38a-\
cbed5f766240"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensor Eigenvalues", "Chapter",
 CellChangeTimes->{{3.729326551846878*^9, 
  3.7293265629347363`*^9}},ExpressionUUID->"ac5ea0e4-60ff-4bd2-b88c-\
615276c62355"],

Cell["\<\
We are going to illustrate the tensor eigenvalues with examples based on the \
potentials of previous examples. Direct calculations are generally faster: \
tensor eigenvalues should be thought of as a last resort numerical method.\
\>", "Text",
 CellChangeTimes->{{3.7293498901212273`*^9, 3.729349994736951*^9}, {
  3.7293500438576393`*^9, 
  3.729350090339567*^9}},ExpressionUUID->"ad24d521-776a-4243-b78c-\
50aad16fda3b"],

Cell[CellGroupData[{

Cell["Functions", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 3.666112193586811*^9}, {
  3.7293953867515097`*^9, 
  3.729395388631455*^9}},ExpressionUUID->"bba9ac2c-bb78-436d-96e2-\
d2ded3d27bff"],

Cell["Tensor H-eigenvalue equations of a potential:", "Text",
 CellChangeTimes->{{3.729328852388321*^9, 3.729328858195794*^9}, {
  3.729335199251622*^9, 3.729335206362142*^9}, {3.729335377961384*^9, 
  3.729335395849325*^9}},ExpressionUUID->"9ee0f697-3c17-4e50-befd-\
0a54781af85e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tensorEvalEqs", "[", 
    RowBox[{"V_", ",", "fields_"}], "]"}], ":=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"Grad", "[", 
      RowBox[{"V", ",", "fields"}], "]"}], "\[Equal]", 
     RowBox[{"\[Lambda]", " ", 
      SuperscriptBox["fields", "3"]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729328204181755*^9, 3.729328222605096*^9}, {
   3.72932827424518*^9, 3.7293282752929287`*^9}, {3.729328312837907*^9, 
   3.7293283386289473`*^9}, {3.729328411973672*^9, 3.729328432140959*^9}, 
   3.729348913833815*^9, {3.729772113348439*^9, 
   3.729772114184793*^9}},ExpressionUUID->"4b25bba7-43be-43d8-8ed4-\
406741309687"],

Cell[TextData[{
 "Numerical ",
 StyleBox["real",
  FontSlant->"Italic"],
 " solutions to the H-eigenvalue equations; we set the first of fields to \
unity without loss of generality:"
}], "Text",
 CellChangeTimes->{{3.729328852388321*^9, 3.729328858195794*^9}, {
  3.729335199251622*^9, 3.729335206362142*^9}, {3.729335377961384*^9, 
  3.729335437793277*^9}, {3.729350000742641*^9, 
  3.729350001570456*^9}},ExpressionUUID->"6401211a-0804-4383-b829-\
cc2cba7a5a5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tensorEvalSols", "[", 
    RowBox[{"eqs_", ",", "fields_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"eqs", "/.", 
       RowBox[{
        RowBox[{"First", "[", "fields", "]"}], "\[Rule]", "1"}]}], ",", 
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"Rest", "[", "fields", "]"}], ",", "\[Lambda]"}], "]"}], ",", 
      "Reals"}], "]"}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729328446637422*^9, 3.729328514364683*^9}, {
   3.729328610797288*^9, 3.729328611668273*^9}, 3.7293351907800817`*^9, 
   3.7293505245162477`*^9, {3.7293955634725647`*^9, 3.729395567295299*^9}, 
   3.729418412216474*^9},ExpressionUUID->"9f1ff2e2-fd9f-4ef5-904e-\
d24f4e364270"],

Cell[TextData[{
 "Positivity of a potential of ",
 StyleBox["real",
  FontSlant->"Italic"],
 " variables from tensor eigenvalues:"
}], "Text",
 CellChangeTimes->{{3.729335657216473*^9, 
  3.729335680624444*^9}},ExpressionUUID->"09cc9951-03f8-49ee-9f02-\
db62444b605e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorPos", "[", 
   RowBox[{"V_", ",", "fields_"}], "]"}], ":=", 
  RowBox[{"Apply", "[", 
   RowBox[{"And", ",", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[GreaterEqual]", "0"}], "/.", 
     RowBox[{"tensorEvalSols", "[", 
      RowBox[{
       RowBox[{"tensorEvalEqs", "[", 
        RowBox[{"V", ",", "fields"}], "]"}], ",", "fields"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7293353485518293`*^9, 3.729335374961492*^9}, {
  3.7293354943712254`*^9, 3.729335535033004*^9}, {3.72939554979213*^9, 
  3.729395561457165*^9}, {3.729438815014503*^9, 
  3.7294388154320183`*^9}},ExpressionUUID->"9ca76478-8099-446a-aff6-\
23003020a2f9"],

Cell[TextData[{
 "Positivity of a potential of positive ",
 StyleBox["real",
  FontSlant->"Italic"],
 " variables from tensor eigenvalues:"
}], "Text",
 CellChangeTimes->{{3.729335657216473*^9, 
  3.729335697528504*^9}},ExpressionUUID->"6f811cc4-59ba-4f6e-97cc-\
16d461a2eeef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorPosPlus", "[", 
   RowBox[{"V_", ",", "fields_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"posFieldsQ", "=", 
      RowBox[{"Apply", "[", 
       RowBox[{"And", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[GreaterEqual]", "0"}], "&"}], "/@", "fields"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"Apply", "[", 
     RowBox[{"And", ",", 
      RowBox[{
       RowBox[{"posFieldsQ", "\[Implies]", 
        RowBox[{"\[Lambda]", ">", "0"}]}], "/.", 
       RowBox[{"tensorEvalSols", "[", 
        RowBox[{
         RowBox[{"tensorEvalEqs", "[", 
          RowBox[{"V", ",", "fields"}], "]"}], ",", "fields"}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7293356473526487`*^9, 3.729335649200696*^9}, {
  3.729336048896122*^9, 3.729336064271406*^9}, {3.729336119967939*^9, 
  3.729336165503538*^9}, {3.729336253895604*^9, 
  3.729336271592477*^9}},ExpressionUUID->"515edc52-1b6d-4fd7-9773-\
e42a4f54bf44"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Positivity from Tensor Eigenvalues for the General Potential of Two Singlet \
Scalars\
\>", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 3.666112193586811*^9}, 
   3.7293501399686937`*^9, {3.7298480637996063`*^9, 
   3.7298480769562073`*^9}},ExpressionUUID->"82fe34c5-e411-40d1-8fc4-\
be2a10dc1f6f"],

Cell["\<\
We give a step-by-step explicit example for the general potential of two \
singlets:\
\>", "Text",
 CellChangeTimes->{{3.7293502217564707`*^9, 3.729350229738542*^9}, {
  3.7293960364630527`*^9, 3.729396044637623*^9}, {3.729413130913312*^9, 
  3.7294131347598553`*^9}},ExpressionUUID->"1e50f097-ed01-43ce-8ba1-\
280dd0616f9a"],

Cell[CellGroupData[{

Cell[BoxData["V12"], "Input",ExpressionUUID->"071ca880-dbe2-4cbe-9acb-16af2e1a033d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]40", " ", 
   SuperscriptBox["\[Phi]1", "4"]}], "+", 
  RowBox[{"\[Lambda]31", " ", 
   SuperscriptBox["\[Phi]1", "3"], " ", "\[Phi]2"}], "+", 
  RowBox[{"\[Lambda]22", " ", 
   SuperscriptBox["\[Phi]1", "2"], " ", 
   SuperscriptBox["\[Phi]2", "2"]}], "+", 
  RowBox[{"\[Lambda]13", " ", "\[Phi]1", " ", 
   SuperscriptBox["\[Phi]2", "3"]}], "+", 
  RowBox[{"\[Lambda]04", " ", 
   SuperscriptBox["\[Phi]2", "4"]}]}]], "Output",
 CellChangeTimes->{3.7293502184572477`*^9, 3.7293955954956217`*^9, 
  3.729396058888983*^9, 
  3.729773034237788*^9},ExpressionUUID->"829d6fb3-d74a-438e-b13d-\
1520fdb9a9d6"]
}, Open  ]],

Cell["H-eigenvalue equations for the potential:", "Text",
 CellChangeTimes->{{3.729350233286961*^9, 
  3.7293502813171988`*^9}},ExpressionUUID->"6816dc97-56ec-4a0c-b7e2-\
6c89833cd48c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Grad", "[", 
   RowBox[{"V12", ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}], "\[Equal]", 
  RowBox[{"\[Lambda]", " ", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], "3"]}]}]], "Input",
 CellChangeTimes->{{3.7293502070155363`*^9, 3.729350214291654*^9}, {
   3.729395804233862*^9, 3.729395824630869*^9}, 
   3.729773037175579*^9},ExpressionUUID->"f8b57b7a-2537-43e9-aa6d-\
41dd10c8c738"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]40", " ", 
      SuperscriptBox["\[Phi]1", "3"]}], "+", 
     RowBox[{"3", " ", "\[Lambda]31", " ", 
      SuperscriptBox["\[Phi]1", "2"], " ", "\[Phi]2"}], "+", 
     RowBox[{"2", " ", "\[Lambda]22", " ", "\[Phi]1", " ", 
      SuperscriptBox["\[Phi]2", "2"]}], "+", 
     RowBox[{"\[Lambda]13", " ", 
      SuperscriptBox["\[Phi]2", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"\[Lambda]31", " ", 
      SuperscriptBox["\[Phi]1", "3"]}], "+", 
     RowBox[{"2", " ", "\[Lambda]22", " ", 
      SuperscriptBox["\[Phi]1", "2"], " ", "\[Phi]2"}], "+", 
     RowBox[{"3", " ", "\[Lambda]13", " ", "\[Phi]1", " ", 
      SuperscriptBox["\[Phi]2", "2"]}], "+", 
     RowBox[{"4", " ", "\[Lambda]04", " ", 
      SuperscriptBox["\[Phi]2", "3"]}]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", " ", 
     SuperscriptBox["\[Phi]1", "3"]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     SuperscriptBox["\[Phi]2", "3"]}]}], "}"}]}]], "Output",
 CellChangeTimes->{3.729350214895405*^9, 3.729395482643736*^9, 
  3.7293955955696*^9, 3.72939582539067*^9, 3.729396058975209*^9, 
  3.7297730377695713`*^9},ExpressionUUID->"7a08bc11-e1b5-4bcf-94e5-\
e80aaca61d25"]
}, Open  ]],

Cell["\<\
To calculate tensor eigenvalues numerically, we have to enter coupling values \
in the potential. We will pick random values for the couplings.\
\>", "Text",
 CellChangeTimes->{{3.729350150861252*^9, 3.7293501981251698`*^9}, {
  3.729350317407831*^9, 
  3.729350322719849*^9}},ExpressionUUID->"de5e1e3e-93e7-4660-bc20-\
07b914066375"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]s12sub", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]40", ",", "\[Lambda]31", ",", "\[Lambda]22", ",", 
      "\[Lambda]13", ",", "\[Lambda]04"}], "}"}], "\[Rule]", 
    RowBox[{"RandomReal", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "5"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7293958698638487`*^9, 
  3.729395880590229*^9}},ExpressionUUID->"e1006db3-f451-46c6-abf9-\
9cd4787f2a66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]40", "\[Rule]", "0.15551311463837125`"}], ",", 
   RowBox[{"\[Lambda]31", "\[Rule]", 
    RowBox[{"-", "0.4308816789779075`"}]}], ",", 
   RowBox[{"\[Lambda]22", "\[Rule]", 
    RowBox[{"-", "0.08709371607382099`"}]}], ",", 
   RowBox[{"\[Lambda]13", "\[Rule]", "0.6708259728991202`"}], ",", 
   RowBox[{"\[Lambda]04", "\[Rule]", "0.544481908337517`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.72977304303899*^9, 
  3.729773049410034*^9}},ExpressionUUID->"0a16e400-a3c2-4f1f-81b5-\
8fbf7888e0a4"]
}, Open  ]],

Cell[TextData[{
 "Analytical solutions for the eigenvector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], TraditionalForm]],
  ExpressionUUID->"9d05c5bb-d7ef-42a9-bf0a-07a6a2ea2995"],
 " and the eigenvalue ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]],ExpressionUUID->
  "19a8f69f-ffd1-4d17-bf72-0adc359ab490"],
 " are obtained:"
}], "Text",
 CellChangeTimes->{{3.72935050918213*^9, 3.729350518292199*^9}, 
   3.729350593591424*^9, {3.729350660442088*^9, 3.729350698205433*^9}, {
   3.72977397229208*^9, 
   3.72977397434554*^9}},ExpressionUUID->"1b224685-97c8-4f1c-8416-\
7051f45be32e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{"V12", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{"\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"{", 
         RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], "3"]}]}], "/.", 
     "\[Lambda]s12sub"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2", ",", "\[Lambda]"}], "}"}]}], "]"}], "//",
   "Quiet"}]], "Input",
 CellChangeTimes->{{3.7293504738843727`*^9, 3.729350487375627*^9}, {
   3.729350762688216*^9, 3.729350767103788*^9}, {3.729395486463955*^9, 
   3.7293954880233307`*^9}, {3.7293958504244623`*^9, 3.7293958942144613`*^9}, 
   3.729773056487316*^9},ExpressionUUID->"5672d489-108d-4a82-a8e9-\
77b324ea4554"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2.08426494679652`"}], " ", "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "1.128059276395014`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.8043300274282279`"}], " ", "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.6707542572114353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.1967144687431122`"}], "-", 
         RowBox[{"0.8718292958979872`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"1.717704826771117`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.0562047042368685`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.1967144687431122`"}], "+", 
         RowBox[{"0.8718292958979872`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"1.717704826771117`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0562047042368685`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{"0.4861137201633328`", " ", "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "3.065562952188475`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", 
      RowBox[{"2.391652037520689`", " ", "\[Phi]2"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.10015413637350037`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1", "\[Rule]", "0.`"}], ",", 
     RowBox[{"\[Phi]2", "\[Rule]", "0.`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729350491801757*^9, {3.729350763134012*^9, 3.729350767522403*^9}, 
   3.729395492448378*^9, 3.729395595689357*^9, 3.72939589693723*^9, 
   3.729396059103722*^9, 3.7293969321657057`*^9, 3.7294170563337107`*^9, 
   3.729773057260277*^9, 
   3.7297739765479507`*^9},ExpressionUUID->"754274cd-ff3c-4b61-a04f-\
32f8279cacea"]
}, Open  ]],

Cell[TextData[{
 "Because one of the fields remains as a parameter in the solutions for the \
eigenvector, we may as well set one of the fields to unity, e.g. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", "1"}], TraditionalForm]],
  ExpressionUUID->"a75d07cd-9763-475a-8a7f-8e9c0ffabad4"],
 ":"
}], "Text",
 CellChangeTimes->{{3.7293506025781116`*^9, 3.729350647050851*^9}, {
  3.72935070913022*^9, 
  3.729350743206094*^9}},ExpressionUUID->"4cc78ac6-b573-4443-af10-\
70bcaf42727b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Grad", "[", 
        RowBox[{"V12", ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], "3"]}]}], "/.", 
      "\[Lambda]s12sub"}], "/.", 
     RowBox[{"\[Phi]1", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2", ",", "\[Lambda]"}], "}"}]}], "]"}], "//",
   "Quiet"}]], "Input",
 CellChangeTimes->{{3.729350748674511*^9, 3.7293507545615387`*^9}, {
   3.72939550061598*^9, 3.729395534847353*^9}, {3.729395909383554*^9, 
   3.7293959199421797`*^9}, 
   3.729773062641183*^9},ExpressionUUID->"ca9b65f6-869b-470f-ae12-\
af2087066891"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", "1.2432707544158323`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.6707542572114353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", "0.47978545219837965`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "1.128059276395014`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.24626775048149047`"}], "-", 
       RowBox[{"1.0914471155908643`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"1.717704826771117`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0562047042368685`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.24626775048149047`"}], "+", 
       RowBox[{"1.0914471155908643`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"1.717704826771117`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.0562047042368685`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", "0.4181210244265517`"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.10015413637350037`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", "2.0571318161190817`"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "3.065562952188475`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.729350755373794*^9, 3.729350770716115*^9}, {
   3.72939550111592*^9, 3.7293955352773323`*^9}, 3.729395595741391*^9, 
   3.729395923295632*^9, 3.729396059167395*^9, 3.7293969343791037`*^9, 
   3.729417059136547*^9, 3.729773063136002*^9, 
   3.7297739807917423`*^9},ExpressionUUID->"89e6624a-6a1c-4384-be0d-\
eb1e266ec273"]
}, Open  ]],

Cell["\<\
To simplify matters further, we can solve directly in the domain of real \
numbers:\
\>", "Text",
 CellChangeTimes->{{3.729350797017726*^9, 3.729350818995974*^9}, {
  3.729395450783945*^9, 3.72939545687929*^9}, {3.729436945957101*^9, 
  3.729436947148992*^9}},ExpressionUUID->"ac2204ea-81a5-46e7-b63f-\
b30fe816c56d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Grad", "[", 
        RowBox[{"V12", ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"{", 
          RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], "3"]}]}], "/.", 
      "\[Lambda]s12sub"}], "/.", 
     RowBox[{"\[Phi]1", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2", ",", "\[Lambda]"}], "}"}], ",", 
    "Reals"}], "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7293507922820053`*^9, 3.729350793045063*^9}, {
   3.729395474385045*^9, 3.729395476375352*^9}, {3.7293955138964367`*^9, 
   3.7293955165755796`*^9}, {3.729395931479519*^9, 3.729395936509902*^9}, 
   3.729773066279214*^9},ExpressionUUID->"48c7b896-f095-4eaa-b100-\
bc83aea90cd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", "1.2432707544158323`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.6707542572114357`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", 
      RowBox[{"-", "0.47978545219837965`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "1.1280592763950141`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", "0.4181210244265517`"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.10015413637350035`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]2", "\[Rule]", "2.0571318161190817`"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "3.065562952188475`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.729350821608817*^9, 3.729395478493376*^9, {3.729395516987439*^9, 
   3.729395537753524*^9}, 3.729395595810733*^9, 3.729395936917151*^9, 
   3.729396059231385*^9, 3.729396935899349*^9, 3.729773066735814*^9, 
   3.72977398607481*^9},ExpressionUUID->"a51fc208-0b45-44de-96d6-\
1160074a98ec"]
}, Open  ]],

Cell["\<\
For each real eigenvector, the eigenvalue must be non-negative; this is taken \
into account in the function for positivity via tensor eigenvalues:\
\>", "Text",
 CellChangeTimes->{{3.729350849729393*^9, 
  3.729350884069963*^9}},ExpressionUUID->"089fa251-30a1-4962-a98c-\
3eac99ddd08e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tensorPos", "[", 
  RowBox[{
   RowBox[{"V12", "/.", "\[Lambda]s12sub"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7293508861523733`*^9, 3.729350901775592*^9}, {
  3.729395969391432*^9, 
  3.729395972094388*^9}},ExpressionUUID->"369c3571-fef3-44c3-b0c4-\
0285dbe4487a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.729350902261442*^9, {3.7293955436468143`*^9, 3.7293955958762417`*^9}, 
   3.7293959728149633`*^9, 3.729396059298235*^9, 3.729396939557568*^9, 
   3.729773989682681*^9},ExpressionUUID->"8bdac5fe-e837-4cdd-b7a0-\
802bdfba0268"]
}, Open  ]],

Cell["\<\
The analytical positivity function given in a previous section gives the same \
result:\
\>", "Text",
 CellChangeTimes->{{3.7293509352245617`*^9, 
  3.7293509680519133`*^9}},ExpressionUUID->"c193c2bf-4e19-489f-8b68-\
3d941fd53914"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"positivityV12", "[", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"Last", "/@", "\[Lambda]s12sub"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729350971988228*^9, 3.7293509721583767`*^9}, {
  3.729395987421886*^9, 
  3.7293959954137917`*^9}},ExpressionUUID->"d1acfc98-2251-4988-bde8-\
7336dc340772"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7293509733619843`*^9, {3.729395572806612*^9, 3.729395595943219*^9}, {
   3.729395990595912*^9, 3.729395995981825*^9}, 3.729396059364935*^9, 
   3.729396940784645*^9, 
   3.729774013398514*^9},ExpressionUUID->"208391f2-8911-4ce6-9d04-\
47d765840e02"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Positivity from Tensor Eigenvalues for the Two Higgs Doublet Model with \
General Couplings\
\>", "Subchapter",
 CellChangeTimes->{{3.6661121840846777`*^9, 3.666112193586811*^9}, 
   3.7293501399686937`*^9, {3.729395670400544*^9, 3.729395674726879*^9}, {
   3.729396213229045*^9, 3.7293962177970448`*^9}, 
   3.729848084966416*^9},ExpressionUUID->"e1847a21-3994-4999-a123-\
e267b892a24c"],

Cell[TextData[{
 "As a further example, we consider the two Higgs doublet model with ",
 StyleBox["general ",
  FontSlant->"Italic"],
 "couplings. We can write the potential in terms of real field components ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "i"], TraditionalForm]],ExpressionUUID->
  "2d5901db-2a6e-4c8c-b5f0-53d38997b7c9"],
 " (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "\[Ellipsis]", ",", "8"}], 
   TraditionalForm]],ExpressionUUID->"1243336c-4cfb-402b-b981-fda02de76171"],
 ") in the unitary gauge ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "=", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "=", 
      RowBox[{
       SubscriptBox["\[Phi]", "3"], "=", "0"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"9273bf95-db21-4b95-89da-1d2fed172794"],
 ") with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "5"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2b439eb4-18cb-475c-b280-73706e9be9ef"],
 " taken to be real without loss of generality:"
}], "Text",
 CellChangeTimes->{{3.729396180804894*^9, 3.7293962545729923`*^9}, {
  3.72939654715734*^9, 3.729396618932116*^9}, {3.7298481483334084`*^9, 
  3.729848168251423*^9}},ExpressionUUID->"e975cdb9-0c2c-4f28-90c5-\
0091d41eac0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2HDMcartesian", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"H1", "\[Conjugate]"}], ".", "H1"}], ")"}], "2"]}], "+", 
        RowBox[{"\[Lambda]2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"H2", "\[Conjugate]"}], ".", "H2"}], ")"}], "2"]}], "+", 
        RowBox[{"\[Lambda]3", " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H2"}], " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H1"}]}], "+", 
        RowBox[{"\[Lambda]4", " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H2"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Lambda]5", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"H1", "\[Conjugate]"}], ".", "H2"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"H2", "\[Conjugate]"}], ".", "H1"}], ")"}], "2"]}], 
          ")"}]}], "+", " ", 
        RowBox[{"\[Lambda]6", " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H2"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]6", "\[Conjugate]"}], " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H1"}]}], "+", 
        RowBox[{"\[Lambda]7", " ", 
         RowBox[{
          RowBox[{"H1", "\[Conjugate]"}], ".", "H2"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H2"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]7", "\[Conjugate]"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H1"}], " ", 
         RowBox[{
          RowBox[{"H2", "\[Conjugate]"}], ".", "H2"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"HC", "[", "H1", "]"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]2"}]}], ",", 
            RowBox[{"\[Phi]3", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]4"}]}]}], "}"}]}], ",", 
         RowBox[{"H1", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]2"}]}], ",", 
            RowBox[{"\[Phi]3", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]4"}]}]}], "}"}]}], ",", 
         RowBox[{
          RowBox[{"HC", "[", "H2", "]"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]5", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]6"}]}], ",", 
            RowBox[{"\[Phi]7", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]8"}]}]}], "}"}]}], ",", 
         RowBox[{"H2", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]5", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]6"}]}], ",", 
            RowBox[{"\[Phi]7", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]8"}]}]}], "}"}]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]1", "\[Rule]", "0"}], ",", 
        RowBox[{"\[Phi]2", "\[Rule]", "0"}], ",", 
        RowBox[{"\[Phi]3", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.729396127309596*^9, 3.729396129549591*^9}, {
  3.729396261349378*^9, 3.729396319245085*^9}, {3.729396384030032*^9, 
  3.729396495228835*^9}, {3.729396639613315*^9, 
  3.729396651484514*^9}},ExpressionUUID->"7be6ace6-cc07-4a5d-93ce-\
279969ee1e58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]1", " ", 
   SuperscriptBox["\[Phi]4", "4"]}], "+", 
  RowBox[{"\[Lambda]3", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]5", "2"]}], "+", 
  RowBox[{"\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]5", "4"]}], "+", 
  RowBox[{"\[Lambda]3", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]6", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]5", "2"], " ", 
   SuperscriptBox["\[Phi]6", "2"]}], "+", 
  RowBox[{"\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]6", "4"]}], "+", 
  RowBox[{"\[Lambda]3", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]7", "2"]}], "+", 
  RowBox[{"\[Lambda]4", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]7", "2"]}], "-", 
  RowBox[{"\[Lambda]5", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]7", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]5", "2"], " ", 
   SuperscriptBox["\[Phi]7", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]6", "2"], " ", 
   SuperscriptBox["\[Phi]7", "2"]}], "+", 
  RowBox[{"\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]7", "4"]}], "+", 
  RowBox[{"\[Lambda]3", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"\[Lambda]4", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"\[Lambda]5", " ", 
   SuperscriptBox["\[Phi]4", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]5", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]6", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"2", " ", "\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]7", "2"], " ", 
   SuperscriptBox["\[Phi]8", "2"]}], "+", 
  RowBox[{"\[Lambda]2", " ", 
   SuperscriptBox["\[Phi]8", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Phi]4", "3"], " ", "\[Phi]7", " ", 
   RowBox[{"Im", "[", "\[Lambda]6", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Phi]4", " ", "\[Phi]7", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Phi]5", "2"], "+", 
     SuperscriptBox["\[Phi]6", "2"], "+", 
     SuperscriptBox["\[Phi]7", "2"], "+", 
     SuperscriptBox["\[Phi]8", "2"]}], ")"}], " ", 
   RowBox[{"Im", "[", "\[Lambda]7", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Phi]4", "3"], " ", "\[Phi]8", " ", 
   RowBox[{"Re", "[", "\[Lambda]6", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Phi]4", " ", 
   SuperscriptBox["\[Phi]5", "2"], " ", "\[Phi]8", " ", 
   RowBox[{"Re", "[", "\[Lambda]7", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Phi]4", " ", 
   SuperscriptBox["\[Phi]6", "2"], " ", "\[Phi]8", " ", 
   RowBox[{"Re", "[", "\[Lambda]7", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Phi]4", " ", 
   SuperscriptBox["\[Phi]7", "2"], " ", "\[Phi]8", " ", 
   RowBox[{"Re", "[", "\[Lambda]7", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Phi]4", " ", 
   SuperscriptBox["\[Phi]8", "3"], " ", 
   RowBox[{"Re", "[", "\[Lambda]7", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7293963197092037`*^9, {3.729396422964368*^9, 3.729396445448748*^9}, {
   3.72939648842095*^9, 3.7293964957500257`*^9}, {3.729396632539627*^9, 
   3.729396653580633*^9}, 3.729417093608292*^9, 3.7294186081607037`*^9, 
   3.7294369663912163`*^9, 3.7294394030456753`*^9, 3.729475818592422*^9, 
   3.7294759767874107`*^9, 3.729490187769092*^9, 3.729527681284552*^9, 
   3.729572538771723*^9, 3.729691273110132*^9, 3.729774022197268*^9, 
   3.72984692053859*^9},ExpressionUUID->"3a3f190e-b883-477a-b0de-\
dacdeb01a88b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fields2HDM", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Phi]4", ",", "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", 
     "\[Phi]8"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729396692745041*^9, 
  3.729396715220354*^9}},ExpressionUUID->"bce76a06-8e6f-405f-8ec4-\
c6e644f6bebb"],

Cell["A random set of real couplings:", "Text",
 CellChangeTimes->{{3.729396883508155*^9, 3.729396888859688*^9}, {
  3.729774191977573*^9, 
  3.729774193018291*^9}},ExpressionUUID->"ab5817fc-c9b5-405a-b64b-\
905102cf8581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]s2HDMsub", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
      ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}], "}"}], 
    "\[Rule]", 
    RowBox[{"RandomReal", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "7"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.729396893203713*^9, 3.7293969000597353`*^9}, {
  3.729397557451091*^9, 3.729397597874104*^9}, {3.729417107611476*^9, 
  3.729417110266255*^9}, {3.729774151035035*^9, 
  3.7297741721842117`*^9}},ExpressionUUID->"b9e69c30-fae8-4f60-b4da-\
496a8264121e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1", "\[Rule]", "0.9705855916860329`"}], ",", 
   RowBox[{"\[Lambda]2", "\[Rule]", "0.31190725681981135`"}], ",", 
   RowBox[{"\[Lambda]3", "\[Rule]", 
    RowBox[{"-", "0.47321976477749006`"}]}], ",", 
   RowBox[{"\[Lambda]4", "\[Rule]", "0.8930946410891925`"}], ",", 
   RowBox[{"\[Lambda]5", "\[Rule]", "0.058658202029883366`"}], ",", 
   RowBox[{"\[Lambda]6", "\[Rule]", "0.16218305433423508`"}], ",", 
   RowBox[{"\[Lambda]7", "\[Rule]", "0.23539118322749975`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.729397565040357*^9, 3.7293975983166943`*^9, 3.729417110674564*^9, {
   3.729418613314361*^9, 3.72941863067245*^9}, {3.729436973188397*^9, 
   3.729436975561048*^9}, 3.729439411568828*^9, 3.729475831328114*^9, 
   3.7294759810025463`*^9, 3.72949018975032*^9, 3.729527684470859*^9, 
   3.729572540506234*^9, 3.7296912767247467`*^9, 3.729774026917173*^9, {
   3.7297741674696083`*^9, 3.729774184684454*^9}, 3.729846923607349*^9, {
   3.729847706336973*^9, 
   3.7298477132714367`*^9}},ExpressionUUID->"d907a996-a240-4315-9b5a-\
e31bdffade3b"]
}, Open  ]],

Cell["Positivity calculation with tensor eigenvalues:", "Text",
 CellChangeTimes->{{3.729774202466621*^9, 
  3.729774264501655*^9}},ExpressionUUID->"b7b0c98d-25d4-4e2f-afaa-\
423a646eb43f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorPos", "[", 
   RowBox[{
    RowBox[{"V2HDMcartesian", "/.", "\[Lambda]s2HDMsub"}], ",", 
    "fields2HDM"}], "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.729397827122324*^9, 
  3.729397841865588*^9}},ExpressionUUID->"4f0f9aa9-f64e-4a26-ad25-\
0a3ac061e37e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"93.96111`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.7293978389859257`*^9, 3.729398512323642*^9, 
  3.729399407350132*^9, 3.729417946810917*^9, 3.729418091736154*^9, 
  3.729418669230057*^9, 3.729436996901229*^9, 3.729439414916556*^9, 
  3.7294758393427763`*^9, 3.729475987907365*^9, 3.7294901977668037`*^9, 
  3.729527753834714*^9, 3.729572571155827*^9, 3.729691327628838*^9, 
  3.729774126200852*^9, 3.729774457896516*^9, 3.729847230730877*^9, 
  3.729847813448248*^9},ExpressionUUID->"08e3e87a-ea55-4a76-b00d-\
9fe2350a95fb"]
}, Open  ]],

Cell["\<\
The analytical function defined in a previous section gives the same result \
(and takes significantly less time):\
\>", "Text",
 CellChangeTimes->{{3.729774279861389*^9, 3.729774296396263*^9}, {
  3.72977432657642*^9, 
  3.7297743343906307`*^9}},ExpressionUUID->"491a36d6-f1b9-4e87-ad78-\
c540d307c007"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"positivityV2HDM", "[", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Last", "/@", "\[Lambda]s2HDMsub"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.7294369849842243`*^9, 3.729437011989217*^9}, {
  3.729437142228759*^9, 
  3.729437143747738*^9}},ExpressionUUID->"75bae163-23e7-4e71-aac3-\
2cd3d4783994"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000415`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.729437012581126*^9, 3.7294371440219927`*^9, 3.729475841527863*^9, 
   3.7294759894647903`*^9, 3.729504328982094*^9, 3.729774126312215*^9, 
   3.729774458040663*^9, {3.7298472308161383`*^9, 3.729847244947261*^9}, 
   3.729847813545236*^9},ExpressionUUID->"85a0b5b6-bbcf-4255-a36f-\
217bd00ada85"]
}, Open  ]],

Cell["\<\
Tensor eigenvalues, however, also allow to determine positivity for general \
couplings:\
\>", "Text",
 CellChangeTimes->{{3.7297743382867823`*^9, 
  3.7297743734427643`*^9}},ExpressionUUID->"4df2d673-e975-4cd3-8e25-\
df3aa019f496"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]sGen2HDMsub", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5"}], "}"}], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "5"}], "]"}]}], "]"}], 
    ",", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}], "}"}], "\[Rule]", 
      RowBox[{"RandomComplex", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ",", 
          RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", "2"}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729774078498509*^9, 3.729774083496428*^9}, {
  3.729774382962515*^9, 
  3.729774396427932*^9}},ExpressionUUID->"f8fa4763-90cc-4f33-a1e4-\
7ccc14cf8f5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1", "\[Rule]", "0.32069243873713527`"}], ",", 
   RowBox[{"\[Lambda]2", "\[Rule]", "0.5725250066926448`"}], ",", 
   RowBox[{"\[Lambda]3", "\[Rule]", "0.8478314778212948`"}], ",", 
   RowBox[{"\[Lambda]4", "\[Rule]", 
    RowBox[{"-", "0.49862479379806546`"}]}], ",", 
   RowBox[{"\[Lambda]5", "\[Rule]", "0.28822386364425245`"}], ",", 
   RowBox[{"\[Lambda]6", "\[Rule]", 
    RowBox[{"0.3840809255712285`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7351830307929452`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\[Lambda]7", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "0.36939778354739694`"}], "+", 
     RowBox[{"0.2961907459696005`", " ", "\[ImaginaryI]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.729774126436713*^9, {3.7297744752976227`*^9, 3.729774482371304*^9}, {
   3.729847267135317*^9, 
   3.72984735535464*^9}},ExpressionUUID->"d50baaa3-05b2-4cf2-a878-\
279367ff6ef1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorPos", "[", 
   RowBox[{
    RowBox[{"V2HDMcartesian", "/.", "\[Lambda]sGen2HDMsub"}], ",", 
    "fields2HDM"}], "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.729774435951934*^9, 
  3.729774436336021*^9}},ExpressionUUID->"03cbc80c-1703-4b7b-818f-\
336c7acd8d34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"310.840432`", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{3.729774607389741*^9, 3.729847351066765*^9, 
  3.7298476687283993`*^9},ExpressionUUID->"7f010aa2-79a9-4e94-8825-\
e1701c077d1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1215, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 213, 5, 98, "Title",ExpressionUUID->"e8119fdf-1fc3-4fbb-821c-08ed434f72f3"],
Cell[796, 29, 575, 8, 35, "Text",ExpressionUUID->"0eaedf6e-7a9d-4466-b5f7-bf472fdc8147"],
Cell[1374, 39, 222, 5, 35, "Text",ExpressionUUID->"199795b0-8bae-47a3-a490-c9ea874d9efb"],
Cell[1599, 46, 337, 7, 35, "Text",ExpressionUUID->"a71da289-5049-4cd2-9fc0-9f8d7e94da9a"],
Cell[1939, 55, 533, 10, 35, "Text",ExpressionUUID->"10b5e555-cef0-4eac-bfd5-6aea342cbe66"],
Cell[2475, 67, 526, 13, 35, "Text",ExpressionUUID->"89e36c1c-38b7-4645-bbda-05dfc099f277"],
Cell[CellGroupData[{
Cell[3026, 84, 177, 3, 69, "Chapter",ExpressionUUID->"f809ba41-7da4-4390-88ce-987c4707976a"],
Cell[CellGroupData[{
Cell[3228, 91, 262, 4, 65, "Subchapter",ExpressionUUID->"bd2fecc3-084b-4728-bdc0-2095918f032c"],
Cell[3493, 97, 442, 13, 30, "Input",ExpressionUUID->"3153439d-2f12-43bb-be69-8c477f9c1955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3972, 115, 325, 5, 65, "Subchapter",ExpressionUUID->"b498a568-b1e1-4cad-93dd-2cb64460b700"],
Cell[4300, 122, 624, 17, 30, "Input",ExpressionUUID->"deee4a0d-cc78-40e6-b354-84083317240c"],
Cell[4927, 141, 1226, 33, 39, "Input",ExpressionUUID->"e6a290df-26be-47b9-9eb6-918a2af484cd"],
Cell[6156, 176, 4569, 104, 150, "Input",ExpressionUUID->"1a8da075-f4a8-4270-ad9f-e9b8806c87ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10762, 285, 230, 4, 65, "Subchapter",ExpressionUUID->"882f93d7-7c2e-425f-8151-71c7cd7aa85e"],
Cell[10995, 291, 322, 6, 35, "Text",ExpressionUUID->"d88a04a4-601b-4681-a117-23003020f133"],
Cell[11320, 299, 1037, 29, 56, "Input",ExpressionUUID->"4a975867-2239-4f6a-b71d-1cd629d36d30"],
Cell[12360, 330, 219, 5, 35, "Text",ExpressionUUID->"cf853c55-25a9-499a-a4ee-7d5f38b9a3a6"],
Cell[12582, 337, 1125, 28, 73, "Input",ExpressionUUID->"78466562-e088-462f-b1f2-24d9d48d08df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13744, 370, 239, 4, 65, "Subchapter",ExpressionUUID->"13ff7739-4f2a-46ab-9a0c-ec474db19368"],
Cell[13986, 376, 689, 21, 35, "Text",ExpressionUUID->"eeac61fd-a946-4f43-9339-7f7ece71ecff"],
Cell[14678, 399, 400, 10, 30, "Input",ExpressionUUID->"77402452-5a8b-457f-8f3a-d8be23bbdd98"],
Cell[15081, 411, 1243, 34, 54, "Input",ExpressionUUID->"ccca9964-6a4c-46df-97a0-366cc86bdaa7"],
Cell[16327, 447, 933, 26, 33, "Input",ExpressionUUID->"4f362f30-0ebe-4d47-9cd5-58cadc36fc19"],
Cell[17263, 475, 860, 25, 33, "Input",ExpressionUUID->"dccb563f-e476-4f70-883a-cb901c60415d"],
Cell[18126, 502, 200, 3, 35, "Text",ExpressionUUID->"527273ab-9daa-4a23-9e48-02baed4e24e4"],
Cell[18329, 507, 1047, 30, 33, "Input",ExpressionUUID->"c5e9c52a-ab24-4424-a256-c8ef66890989"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19413, 542, 489, 11, 65, "Subchapter",ExpressionUUID->"8a1bf955-6c0f-4ada-ab73-79c96028de59"],
Cell[19905, 555, 799, 21, 35, "Text",ExpressionUUID->"d08d0a2f-d0ea-4ab6-82a4-e490e7dd3c86"],
Cell[20707, 578, 1480, 42, 88, "Input",ExpressionUUID->"6cf6bc7d-b863-4574-aa90-e61715b4ee60"],
Cell[22190, 622, 2253, 64, 88, "Input",ExpressionUUID->"896473f5-736d-4f8c-9190-b7d82477461a"],
Cell[24446, 688, 428, 11, 35, "Text",ExpressionUUID->"7b2415e1-5509-4fc3-8825-25467cda9c11"],
Cell[24877, 701, 3935, 111, 123, "Input",ExpressionUUID->"3c2cdec8-231b-47d1-a8e9-27880dab014a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28861, 818, 185, 3, 58, "Chapter",ExpressionUUID->"7bd40615-17ff-419c-a377-eac42c780dd6"],
Cell[CellGroupData[{
Cell[29071, 825, 165, 3, 65, "Subchapter",ExpressionUUID->"623211c0-08d7-4234-b832-e4dafbb1142a"],
Cell[29239, 830, 668, 17, 30, "Input",ExpressionUUID->"f8cd75fe-2a8a-4c7d-ad1e-ed34b96704d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29944, 852, 162, 3, 65, "Subchapter",ExpressionUUID->"94a29a17-a00a-4e6e-8fc1-4239311f0daf"],
Cell[30109, 857, 732, 22, 35, "Text",ExpressionUUID->"ad3ce2e6-da29-44f1-9655-86a0393c1a06"],
Cell[CellGroupData[{
Cell[30866, 883, 281, 7, 30, "Input",ExpressionUUID->"13f30d0d-e9a7-4005-83bb-d96dadf051d1"],
Cell[31150, 892, 3434, 82, 100, "Output",ExpressionUUID->"523c5c19-856b-4946-9989-01a3c0d805b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34633, 980, 175, 3, 65, "Subchapter",ExpressionUUID->"2cdc6c36-0594-4c45-a421-2bf77a71d10d"],
Cell[34811, 985, 3859, 88, 117, "Input",ExpressionUUID->"e97639b6-7be1-43ac-a017-858891a6bcab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38719, 1079, 349, 5, 69, "Chapter",ExpressionUUID->"cfdf4159-7312-4c90-847a-86778d38c04e"],
Cell[CellGroupData[{
Cell[39093, 1088, 165, 3, 65, "Subchapter",ExpressionUUID->"7dab5e2b-950d-4815-a8ea-13e45fd116c8"],
Cell[CellGroupData[{
Cell[39283, 1095, 930, 28, 33, "Input",ExpressionUUID->"a6d08a82-6961-4f23-bdb2-12f71021b71a"],
Cell[40216, 1125, 1099, 28, 37, "Output",ExpressionUUID->"45c7a34d-3eac-4866-9a3a-e6c2771ae6e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41364, 1159, 162, 3, 65, "Subchapter",ExpressionUUID->"94a6dd2c-d768-40f1-ae50-33460cb05291"],
Cell[41529, 1164, 392, 13, 32, "Text",ExpressionUUID->"8e77f729-ced9-4483-a490-434ad8defab7"],
Cell[CellGroupData[{
Cell[41946, 1181, 325, 9, 28, "Input",ExpressionUUID->"9b337409-94ec-47a8-ba4f-bd5d00307d6c"],
Cell[42274, 1192, 231, 6, 32, "Output",ExpressionUUID->"6a04bea4-a3dc-4421-8231-bbf8de3ceb4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42542, 1203, 416, 12, 28, "Input",ExpressionUUID->"9e02f935-f02b-49a7-80f1-b87d58417c5b"],
Cell[42961, 1217, 210, 4, 28, "Output",ExpressionUUID->"6da38625-9633-415b-bf93-afdcadfd6336"]
}, Open  ]],
Cell[43186, 1224, 311, 10, 31, "Text",ExpressionUUID->"01ba7a2c-5952-48b5-871e-86d866eecbb8"],
Cell[CellGroupData[{
Cell[43522, 1238, 210, 5, 28, "Input",ExpressionUUID->"28171df2-245d-410f-bc03-1071478c19f6"],
Cell[43735, 1245, 599, 15, 32, "Output",ExpressionUUID->"747a985c-b707-4331-be1d-255efd29429e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44371, 1265, 373, 11, 28, "Input",ExpressionUUID->"c2e7211e-528f-4947-a18b-ef1947e843d6"],
Cell[44747, 1278, 3409, 81, 93, "Output",ExpressionUUID->"3467ea00-514b-4393-b30c-a4ab010fbece"]
}, Open  ]],
Cell[48171, 1362, 310, 10, 31, "Text",ExpressionUUID->"16d9a4eb-2bb8-4eed-be9a-6ac16d731f63"],
Cell[48484, 1374, 246, 7, 40, "Input",ExpressionUUID->"80b79fdb-fc63-4223-a5d3-5e3764dfa463"],
Cell[CellGroupData[{
Cell[48755, 1385, 343, 10, 28, "Input",ExpressionUUID->"74d7cdab-6ed1-4bd5-bb60-f5598e43cf4e"],
Cell[49101, 1397, 571, 15, 49, "Output",ExpressionUUID->"779e2b79-df0a-45e2-8f2d-633f780345d3"]
}, Open  ]],
Cell[49687, 1415, 267, 4, 30, "Text",ExpressionUUID->"f927e61b-d02d-403d-94ae-ee40a5641d70"],
Cell[CellGroupData[{
Cell[49979, 1423, 618, 15, 28, "Input",ExpressionUUID->"324c5ae4-1e0e-425d-b558-c4257afcb8ef"],
Cell[50600, 1440, 2985, 60, 57, "Output",ExpressionUUID->"d94c444a-256f-47cd-a429-a4dfd1fd0038"]
}, Open  ]],
Cell[53600, 1503, 503, 13, 32, "Text",ExpressionUUID->"0a6ae3bf-fb6c-4f92-b4a9-de9e0d36da18"],
Cell[54106, 1518, 160, 3, 30, "Text",ExpressionUUID->"188b5136-3695-4288-b15e-932b6ea015fc"],
Cell[CellGroupData[{
Cell[54291, 1525, 1364, 38, 52, "Input",ExpressionUUID->"82cf7107-0090-4bed-a04d-d17e53346222"],
Cell[55658, 1565, 1522, 37, 57, "Output",ExpressionUUID->"5eea0822-3f51-4e13-bba0-91140425ebcd"]
}, Open  ]],
Cell[57195, 1605, 237, 4, 30, "Text",ExpressionUUID->"890f6d66-5dff-46a5-9bcc-f90ca21bfd2e"],
Cell[CellGroupData[{
Cell[57457, 1613, 1086, 25, 35, "Input",ExpressionUUID->"a8168f5d-b369-4105-992b-443f23ea408b"],
Cell[58546, 1640, 11663, 309, 318, "Output",ExpressionUUID->"436927df-7f4f-4336-b61e-265602fdc17e"]
}, Open  ]],
Cell[70224, 1952, 324, 10, 31, "Text",ExpressionUUID->"890a794e-05b5-4815-b680-84989ba323db"],
Cell[CellGroupData[{
Cell[70573, 1966, 294, 7, 35, "Input",ExpressionUUID->"dc7740ec-93be-426d-bc74-ce8a326cae87"],
Cell[70870, 1975, 427, 10, 32, "Output",ExpressionUUID->"5614a11a-2b74-4939-b6e6-819d1720b2c8"]
}, Open  ]],
Cell[71312, 1988, 166, 3, 30, "Text",ExpressionUUID->"135063bc-2bc5-4f40-9cf4-a59ecb9f86a0"],
Cell[CellGroupData[{
Cell[71503, 1995, 386, 10, 40, "Input",ExpressionUUID->"86a76e66-5f5a-4d73-96d4-70d00340bc48"],
Cell[71892, 2007, 415, 12, 47, "Output",ExpressionUUID->"d776ed61-1a07-4366-88e7-f3b7503a25ce"]
}, Open  ]],
Cell[72322, 2022, 319, 10, 32, "Text",ExpressionUUID->"68163fda-2cae-41d3-94c6-1abb475c2224"],
Cell[72644, 2034, 2513, 63, 77, "Input",ExpressionUUID->"e7d8ad34-4667-4be3-b026-4ee0369db5a8"],
Cell[75160, 2099, 173, 3, 30, "Text",ExpressionUUID->"adf52f5f-53de-4573-aa8c-57f4199cc937"],
Cell[CellGroupData[{
Cell[75358, 2106, 240, 5, 28, "Input",ExpressionUUID->"3ec83c1c-5917-4d19-9b83-2867e0c7b5a4"],
Cell[75601, 2113, 845, 27, 47, "Output",ExpressionUUID->"8700c073-2e35-4ccc-801f-45a3cdab9082"]
}, Open  ]],
Cell[76461, 2143, 290, 9, 31, "Text",ExpressionUUID->"735886e2-ff6b-4860-999e-9dc2b9e04ee9"],
Cell[76754, 2154, 1993, 51, 223, "Input",ExpressionUUID->"db9e7418-79bd-48c0-958c-13e26b9c46f3"],
Cell[78750, 2207, 309, 10, 38, "Text",ExpressionUUID->"24dff7a4-9b58-44e2-91ee-1480111d2654"],
Cell[79062, 2219, 267, 7, 45, "Input",ExpressionUUID->"7597cf78-ddf8-4d84-859e-0aee2c2d3bf4"],
Cell[79332, 2228, 166, 3, 30, "Text",ExpressionUUID->"ed94c482-493c-47e5-82df-73305b4327fc"],
Cell[79501, 2233, 293, 8, 30, "Input",ExpressionUUID->"8aec1f7f-81cb-41b4-891b-c81eb2770d8c"],
Cell[79797, 2243, 356, 7, 30, "Text",ExpressionUUID->"a7a3ba23-5f29-4409-ba5e-64b016dfd577"],
Cell[CellGroupData[{
Cell[80178, 2254, 842, 23, 74, "Input",ExpressionUUID->"64d2637d-51f9-4785-96ba-64d8b3cdc481"],
Cell[81023, 2279, 1114, 32, 57, "Output",ExpressionUUID->"9c3d2bfe-6bf8-4201-8ca3-dc24dbda1398"]
}, Open  ]],
Cell[82152, 2314, 213, 5, 30, "Text",ExpressionUUID->"8b1e6d20-ca44-4487-b381-47d17c71b6e2"],
Cell[CellGroupData[{
Cell[82390, 2323, 255, 7, 28, "Input",ExpressionUUID->"4efd6923-a2d5-4d6e-9300-1cb336772221"],
Cell[82648, 2332, 266, 6, 32, "Output",ExpressionUUID->"90752cfb-e3e2-40c2-b48f-8dbf85c08843"]
}, Open  ]],
Cell[82929, 2341, 385, 9, 30, "Text",ExpressionUUID->"49a09210-487c-4215-b646-3ded649440c0"],
Cell[CellGroupData[{
Cell[83339, 2354, 225, 5, 28, "Input",ExpressionUUID->"77ca516e-e647-4403-9674-5db5420d1ecc"],
Cell[83567, 2361, 173, 5, 28, "Output",ExpressionUUID->"ab230caf-5b1f-484b-9def-9ccd0a6b95a9"]
}, Open  ]],
Cell[83755, 2369, 386, 9, 30, "Text",ExpressionUUID->"c3aba567-e66e-4211-a06e-1bdd586d7c8c"],
Cell[CellGroupData[{
Cell[84166, 2382, 727, 18, 35, "Input",ExpressionUUID->"598f00e8-122b-4a2c-a7c9-851a290b6d59"],
Cell[84896, 2402, 7975, 231, 400, "Output",ExpressionUUID->"a6726986-a068-46c1-9a8b-420781c6e165"]
}, Open  ]],
Cell[92886, 2636, 359, 11, 32, "Text",ExpressionUUID->"b7fb976e-2997-41ed-ac97-8edae424f8a5"],
Cell[93248, 2649, 315, 10, 28, "Input",ExpressionUUID->"f9d46a74-8a6b-4858-9637-378aff3aed59"],
Cell[93566, 2661, 8480, 234, 419, "Input",ExpressionUUID->"ba9bc424-188c-4a85-8ae9-7a6943ecc2e7"],
Cell[CellGroupData[{
Cell[102071, 2899, 492, 12, 28, "Input",ExpressionUUID->"80e0cbe6-d5b4-4f4b-a6eb-9221c64d1a02"],
Cell[102566, 2913, 8257, 235, 456, "Output",ExpressionUUID->"3c5e0440-fa99-4dda-847e-2f5e6bfedef2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[110872, 3154, 175, 3, 49, "Subchapter",ExpressionUUID->"e7f1f7ba-90d8-4c7e-8559-bd96a89b470f"],
Cell[111050, 3159, 296, 6, 35, "Text",ExpressionUUID->"59fa9134-d9f3-4b6a-8976-f2244258d20a"],
Cell[111349, 3167, 42528, 986, 1682, "Input",ExpressionUUID->"3104195f-7954-47fa-91d4-7b7b3d90b855"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153926, 4159, 289, 4, 69, "Chapter",ExpressionUUID->"8cdd2c90-3b88-43d6-a120-93e0a8361b7c"],
Cell[CellGroupData[{
Cell[154240, 4167, 165, 3, 65, "Subchapter",ExpressionUUID->"6db48903-c7cf-4be6-95d7-adb211ccae21"],
Cell[CellGroupData[{
Cell[154430, 4174, 3452, 97, 117, "Input",ExpressionUUID->"57a19964-5789-4172-9532-55b4a20ea2f6"],
Cell[157885, 4273, 1244, 31, 34, "Output",ExpressionUUID->"c126b324-c48d-47a6-acc8-54c3982ab91d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159178, 4310, 211, 4, 65, "Subchapter",ExpressionUUID->"c70194f6-83c3-43ee-8195-31f65e5d2fc5"],
Cell[159392, 4316, 323, 10, 35, "Text",ExpressionUUID->"3cbce180-4716-40c2-97bb-49d4739a16f9"],
Cell[CellGroupData[{
Cell[159740, 4330, 145, 3, 30, "Input",ExpressionUUID->"5ea0e182-0fa9-4688-8bcc-d4a57f902867"],
Cell[159888, 4335, 518, 13, 34, "Output",ExpressionUUID->"311208f8-1f3b-4d1d-98de-d10fe1bf3cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160443, 4353, 478, 12, 30, "Input",ExpressionUUID->"9be55b59-e175-44c2-80f2-ce1db5513cf6"],
Cell[160924, 4367, 616, 16, 36, "Output",ExpressionUUID->"6ca5229f-e596-4f5c-84e5-1226972ee579"]
}, Open  ]],
Cell[161555, 4386, 309, 7, 35, "Text",ExpressionUUID->"31589eab-f5bb-4dd8-a5f7-6b9d49ea1010"],
Cell[CellGroupData[{
Cell[161889, 4397, 481, 13, 52, "Input",ExpressionUUID->"09ca99e8-61ba-40ef-a8fa-6f8906b04f31"],
Cell[162373, 4412, 937, 23, 34, "Output",ExpressionUUID->"520ad357-12de-42c3-bb19-371dd2c3fefd"],
Cell[163313, 4437, 936, 23, 34, "Output",ExpressionUUID->"7abead0b-136d-400d-a66d-2d4f44f0ae5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164286, 4465, 475, 13, 30, "Input",ExpressionUUID->"ff7df105-4498-4d84-9a67-e328df78e625"],
Cell[164764, 4480, 3579, 95, 83, "Output",ExpressionUUID->"5d911141-63ff-46ba-8a91-a68e66012518"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168380, 4580, 475, 13, 30, "Input",ExpressionUUID->"5cbd7f2d-4970-4dae-9524-01f303badfd8"],
Cell[168858, 4595, 467, 12, 34, "Output",ExpressionUUID->"e4c5b157-69a6-4654-a9c2-167f242e0ecc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169362, 4612, 473, 13, 30, "Input",ExpressionUUID->"86e0257f-c2a8-4d45-88c2-a3697ce3fe07"],
Cell[169838, 4627, 1030, 28, 37, "Output",ExpressionUUID->"53a65ccc-58a4-4c74-8430-8de3f557e4f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170905, 4660, 748, 22, 30, "Input",ExpressionUUID->"9efefedf-b03f-4941-ab33-f1ab08932f40"],
Cell[171656, 4684, 282, 5, 34, "Output",ExpressionUUID->"69189613-1c3f-469c-ad0e-bbf4ebe978ff"]
}, Open  ]],
Cell[171953, 4692, 248, 4, 35, "Text",ExpressionUUID->"97719f05-5fa0-4b48-a5b9-1ade36a51c89"],
Cell[CellGroupData[{
Cell[172226, 4700, 998, 26, 47, "Input",ExpressionUUID->"0706285a-a04c-428d-9cbe-53cc038cb7ae"],
Cell[173227, 4728, 3635, 98, 83, "Output",ExpressionUUID->"4ec17550-bc59-47e0-abca-a37a2b935dd8"]
}, Open  ]],
Cell[176877, 4829, 312, 9, 35, "Text",ExpressionUUID->"5bb0d2dd-cb35-4ef4-8c10-2e9f42f2d6ed"],
Cell[CellGroupData[{
Cell[177214, 4842, 467, 12, 30, "Input",ExpressionUUID->"1cf3a489-fd3c-4771-bcb5-6637629bafe5"],
Cell[177684, 4856, 884, 22, 55, "Output",ExpressionUUID->"1201f2a2-af1a-47dc-9d3a-d4a6677d3926"]
}, Open  ]],
Cell[178583, 4881, 1061, 33, 35, "Text",ExpressionUUID->"a46b6813-418d-445f-8fdd-fc98a1d55802"],
Cell[CellGroupData[{
Cell[179669, 4918, 588, 14, 30, "Input",ExpressionUUID->"e4ba7452-1d0e-44b8-8284-b760921e0796"],
Cell[180260, 4934, 2054, 55, 56, "Output",ExpressionUUID->"bcb4c31f-43de-43ef-acc2-3b31e09e3990"]
}, Open  ]],
Cell[182329, 4992, 267, 6, 35, "Text",ExpressionUUID->"3960dc1e-d47a-403c-a2d0-32c88e051934"],
Cell[CellGroupData[{
Cell[182621, 5002, 1116, 26, 30, "Input",ExpressionUUID->"21c71132-7e89-49dc-b968-1ffe0c095b29"],
Cell[183740, 5030, 3710, 85, 135, "Output",ExpressionUUID->"a14e0f20-859e-4743-bebe-0ca9bf8f8185"]
}, Open  ]],
Cell[187465, 5118, 716, 20, 35, "Text",ExpressionUUID->"90ea8a02-feb6-4c9d-a8da-49597371bf8d"],
Cell[CellGroupData[{
Cell[188206, 5142, 367, 9, 30, "Input",ExpressionUUID->"eb45ddc3-bb87-435b-a2fc-b7e3dc04939f"],
Cell[188576, 5153, 692, 18, 60, "Output",ExpressionUUID->"72034d3b-f86e-4a4a-939f-0acbe232d938"]
}, Open  ]],
Cell[189283, 5174, 324, 9, 35, "Text",ExpressionUUID->"d5ebc959-f7b4-48b6-a2bc-8a99338e9b17"],
Cell[CellGroupData[{
Cell[189632, 5187, 482, 14, 33, "Input",ExpressionUUID->"da955f1c-b590-4cc4-aeff-118cff89aff1"],
Cell[190117, 5203, 3170, 92, 99, "Output",ExpressionUUID->"f787c686-9c62-4dd5-93e6-5a0de001a04c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193324, 5300, 329, 9, 30, "Input",ExpressionUUID->"c2b47843-7933-440a-80cc-b0303b205523"],
Cell[193656, 5311, 1153, 30, 57, "Output",ExpressionUUID->"ea843dc4-f1bf-47d0-a035-b89e886d4704"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194846, 5346, 356, 10, 30, "Input",ExpressionUUID->"156b8acb-a2cc-4023-bc3e-69630bf3a9af"],
Cell[195205, 5358, 1320, 38, 37, "Output",ExpressionUUID->"b9269acf-34cf-4f92-9559-e8bd39f8c129"]
}, Open  ]],
Cell[196540, 5399, 523, 12, 35, "Text",ExpressionUUID->"8f5f8aea-61c3-44e5-8d48-03eae71a5955"],
Cell[CellGroupData[{
Cell[197088, 5415, 884, 24, 47, "Input",ExpressionUUID->"4478a613-3771-4fa6-9c59-0934447052e8"],
Cell[197975, 5441, 2632, 72, 60, "Output",ExpressionUUID->"8edec2b8-6b5e-4ece-8604-e98c5f78e2ed"]
}, Open  ]],
Cell[200622, 5516, 529, 13, 35, "Text",ExpressionUUID->"7f2800c6-ee25-426d-b3f9-e4f1758dcfd9"],
Cell[CellGroupData[{
Cell[201176, 5533, 578, 15, 30, "Input",ExpressionUUID->"79f6ed5f-be41-4437-88a7-17a3f88fcb42"],
Cell[201757, 5550, 592, 16, 54, "Output",ExpressionUUID->"57177124-187c-4a36-bd41-2a54e614948e"]
}, Open  ]],
Cell[202364, 5569, 525, 13, 37, "Text",ExpressionUUID->"51bbf59b-d8bb-4da6-98a4-9b3d4ef48857"],
Cell[CellGroupData[{
Cell[202914, 5586, 900, 22, 33, "Input",ExpressionUUID->"17a24193-bfbf-40bc-a046-e9bebbbc94d1"],
Cell[203817, 5610, 2051, 55, 56, "Output",ExpressionUUID->"555851f6-1ff1-4a7c-bf4e-12b07fca1b00"]
}, Open  ]],
Cell[205883, 5668, 635, 18, 35, "Text",ExpressionUUID->"17f01c17-7478-4fbf-866c-4e4667868d40"],
Cell[CellGroupData[{
Cell[206543, 5690, 1481, 37, 123, "Input",ExpressionUUID->"24dd04b7-53f6-4d01-b386-7adfd7205d32"],
Cell[208027, 5729, 3299, 91, 116, "Output",ExpressionUUID->"a302c0ba-4859-49cd-82b2-041cc401f944"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211363, 5825, 525, 15, 33, "Input",ExpressionUUID->"d2784574-d391-4ec3-b016-76a1bfd28bd2"],
Cell[211891, 5842, 2918, 83, 99, "Output",ExpressionUUID->"bc3b6df4-1c97-49af-9b97-eebe41b8cf4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214846, 5930, 671, 19, 33, "Input",ExpressionUUID->"567366b1-3a2e-4089-a3ec-abf432dfb9f2"],
Cell[215520, 5951, 1313, 36, 59, "Output",ExpressionUUID->"4c3e5a84-1349-40d0-a7fe-ca985e9796a6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[216882, 5993, 175, 3, 49, "Subchapter",ExpressionUUID->"d36e9881-8011-493f-8990-051974e6b682"],
Cell[217060, 5998, 27903, 612, 686, "Input",ExpressionUUID->"01e34ba4-1eae-403d-ad71-04bfccfb4383"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245012, 6616, 486, 11, 69, "Chapter",ExpressionUUID->"785b00b9-18fa-4472-ad8b-55ed8d48a52d"],
Cell[CellGroupData[{
Cell[245523, 6631, 165, 3, 65, "Subchapter",ExpressionUUID->"31532b39-70cf-4f9a-9ba3-577ebd3ba77d"],
Cell[CellGroupData[{
Cell[245713, 6638, 3905, 111, 145, "Input",ExpressionUUID->"9cb59ddb-625e-464d-af7a-f8f23dd9087c"],
Cell[249621, 6751, 971, 26, 34, "Output",ExpressionUUID->"9ebc964b-14e5-4f5a-8183-499508faae8e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250641, 6783, 162, 3, 65, "Subchapter",ExpressionUUID->"52a1d22c-a41d-4805-a107-4b52bd5e9002"],
Cell[250806, 6788, 296, 6, 35, "Text",ExpressionUUID->"48424ec3-360e-40e9-8c19-b59f2832cc72"],
Cell[251105, 6796, 378, 11, 35, "Text",ExpressionUUID->"f0eca895-7970-4551-83a0-642483599e66"],
Cell[CellGroupData[{
Cell[251508, 6811, 384, 10, 30, "Input",ExpressionUUID->"dac43930-f8e6-43ae-b16b-fe066b9afa6f"],
Cell[251895, 6823, 406, 13, 50, "Output",ExpressionUUID->"83a39e05-4ff2-4b07-8c24-e256ac83bb27"]
}, Open  ]],
Cell[252316, 6839, 332, 10, 35, "Text",ExpressionUUID->"d84c39c7-1680-43f4-8129-dd613a7fe1e8"],
Cell[CellGroupData[{
Cell[252673, 6853, 687, 15, 30, "Input",ExpressionUUID->"88ba0528-587d-404b-acb3-bfc49d12198d"],
Cell[253363, 6870, 2090, 62, 82, "Output",ExpressionUUID->"70474f8d-3a80-4038-8793-5689d0c6c364"]
}, Open  ]],
Cell[255468, 6935, 272, 6, 35, "Text",ExpressionUUID->"4125fc19-fc0a-4c14-b2e2-c33c84a7be13"],
Cell[CellGroupData[{
Cell[255765, 6945, 667, 18, 47, "Input",ExpressionUUID->"3139856f-4362-4159-b4f9-4e15072ca53b"],
Cell[256435, 6965, 2484, 66, 99, "Output",ExpressionUUID->"8e72a8ae-7c51-4b86-80a2-6bfa5f4328e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258956, 7036, 480, 11, 30, "Input",ExpressionUUID->"5c518648-7c11-45d1-8668-7ab27c307fa2"],
Cell[259439, 7049, 785, 16, 53, "Output",ExpressionUUID->"26ec9c6b-3b09-418b-8a0b-b49bc0d04c22"]
}, Open  ]],
Cell[260239, 7068, 287, 7, 35, "Text",ExpressionUUID->"9be7241d-8fac-44a9-b3e4-a56455e31a83"],
Cell[CellGroupData[{
Cell[260551, 7079, 426, 12, 30, "Input",ExpressionUUID->"343ea147-79ad-4839-887a-3d2a98c40f59"],
Cell[260980, 7093, 1609, 48, 57, "Output",ExpressionUUID->"fc411d31-063a-4f9d-9c95-a4f8b22b244b"]
}, Open  ]],
Cell[262604, 7144, 215, 5, 35, "Text",ExpressionUUID->"884d7fde-365e-456e-8750-9fce8563d33a"],
Cell[CellGroupData[{
Cell[262844, 7153, 722, 20, 30, "Input",ExpressionUUID->"b5104243-9c05-488a-987a-567bf1b50a73"],
Cell[263569, 7175, 9826, 240, 313, "Output",ExpressionUUID->"355a1860-e322-42af-8d33-76fbcc5405fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273432, 7420, 368, 10, 35, "Input",ExpressionUUID->"47160836-20a4-4109-b948-0b948b4cbaef"],
Cell[273803, 7432, 6945, 177, 182, "Output",ExpressionUUID->"013efbc8-35d4-4b43-83ac-37b584b0439a"]
}, Open  ]],
Cell[280763, 7612, 180, 3, 30, "Text",ExpressionUUID->"8ce696f9-08dd-4cf9-bfe6-169ba5086f12"],
Cell[CellGroupData[{
Cell[280968, 7619, 305, 8, 28, "Input",ExpressionUUID->"4cf2ceb0-baca-4774-942b-722c520a8ed3"],
Cell[281276, 7629, 2394, 64, 57, "Output",ExpressionUUID->"3226f269-347d-4e44-a960-b3aa556f5632"]
}, Open  ]],
Cell[283685, 7696, 378, 10, 32, "Text",ExpressionUUID->"1d19f47a-a37c-4aa5-871d-28f72753c9ac"],
Cell[284066, 7708, 295, 8, 40, "Input",ExpressionUUID->"ae00b893-e86f-486d-94f6-db2e45bb0d16"],
Cell[284364, 7718, 313, 10, 31, "Text",ExpressionUUID->"a5c64b47-db8e-4116-a038-83c6f38396e9"],
Cell[CellGroupData[{
Cell[284702, 7732, 644, 17, 28, "Input",ExpressionUUID->"a879e625-e1ec-4f81-b5b3-4633fffa6b6f"],
Cell[285349, 7751, 1089, 22, 50, "Output",ExpressionUUID->"1185039b-4883-43a5-a4be-be29d90e64f2"]
}, Open  ]],
Cell[286453, 7776, 355, 9, 31, "Text",ExpressionUUID->"dde4f530-1594-4b94-8c90-775833e9a618"],
Cell[CellGroupData[{
Cell[286833, 7789, 539, 15, 40, "Input",ExpressionUUID->"51238853-5607-4494-9d8c-70fbd21e5033"],
Cell[287375, 7806, 848, 24, 63, "Output",ExpressionUUID->"cdb94814-03c0-49e2-b542-d64d97dccace"]
}, Open  ]],
Cell[288238, 7833, 338, 10, 31, "Text",ExpressionUUID->"3e31f88a-f88e-458b-8eae-330da2ccfc6a"],
Cell[CellGroupData[{
Cell[288601, 7847, 411, 11, 28, "Input",ExpressionUUID->"1844d677-eac3-463f-8f74-0030872a82e6"],
Cell[289015, 7860, 1155, 33, 35, "Output",ExpressionUUID->"2d5dc570-73a7-4f67-96f4-69bdab072461"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290207, 7898, 370, 8, 28, "Input",ExpressionUUID->"9f546b4a-e6bc-4e09-b8bd-8e85a4337505"],
Cell[290580, 7908, 15067, 376, 310, "Output",ExpressionUUID->"f82d0c57-9587-41ad-abc5-fd108b3885b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305684, 8289, 318, 8, 28, "Input",ExpressionUUID->"d1a904cd-c223-4616-a8cf-abe8de2e0b9d"],
Cell[306005, 8299, 728, 21, 35, "Output",ExpressionUUID->"b5942691-8511-4b66-ba43-a5cd9986d4bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306770, 8325, 317, 8, 28, "Input",ExpressionUUID->"65bcfcc7-f900-4d14-b877-ad1653bd85fa"],
Cell[307090, 8335, 2255, 64, 60, "Output",ExpressionUUID->"4da3662f-d739-440e-a34c-b69ff2d95d43"]
}, Open  ]],
Cell[309360, 8402, 200, 3, 30, "Text",ExpressionUUID->"80d89f39-9a02-4bc4-b180-1764f1909589"],
Cell[CellGroupData[{
Cell[309585, 8409, 273, 6, 28, "Input",ExpressionUUID->"e4cb0d24-64ea-4b78-bfd7-f7d0f25ccb9f"],
Cell[309861, 8417, 272, 8, 49, "Output",ExpressionUUID->"5815056a-09c1-40bc-a0f4-c25f41cea0c6"]
}, Open  ]],
Cell[310148, 8428, 319, 10, 32, "Text",ExpressionUUID->"c8edc65a-1b14-463c-a1cd-844b1a9f7333"],
Cell[310470, 8440, 2667, 66, 77, "Input",ExpressionUUID->"059a5b59-1256-4e43-a494-822ed6bb525c"],
Cell[CellGroupData[{
Cell[313162, 8510, 267, 5, 28, "Input",ExpressionUUID->"8026e418-c882-41fc-b145-25b4042a79d7"],
Cell[313432, 8517, 859, 27, 47, "Output",ExpressionUUID->"ae47096c-ea1a-420a-892b-03bbd4229fa4"]
}, Open  ]],
Cell[314306, 8547, 290, 9, 31, "Text",ExpressionUUID->"5b83e82f-ffec-44c2-9070-ccf22636947f"],
Cell[314599, 8558, 2056, 52, 223, "Input",ExpressionUUID->"a783a491-4389-48ee-b318-b9d859ca3afb"],
Cell[316658, 8612, 309, 10, 38, "Text",ExpressionUUID->"7611039e-5251-4894-b0e5-6153df6abbd9"],
Cell[316970, 8624, 267, 7, 45, "Input",ExpressionUUID->"cc3c68c7-f204-4144-9904-bf37e40f8798"],
Cell[317240, 8633, 166, 3, 30, "Text",ExpressionUUID->"4caadb89-5fc9-4d39-9fb2-514928b397d9"],
Cell[317409, 8638, 379, 9, 30, "Input",ExpressionUUID->"9f0d9142-2259-4a86-8c11-847f299c0806"],
Cell[317791, 8649, 356, 7, 30, "Text",ExpressionUUID->"6f358ab1-68b8-4ee2-a9f4-21d0f3ebd329"],
Cell[318150, 8658, 243, 4, 30, "Text",ExpressionUUID->"94a2d6af-9b9f-444b-bda3-c6b8c8d96d86"],
Cell[CellGroupData[{
Cell[318418, 8666, 1376, 36, 142, "Input",ExpressionUUID->"33c34c44-8830-414b-818f-e976c0b28dec"],
Cell[319797, 8704, 987, 26, 47, "Output",ExpressionUUID->"a37c19c8-3e6b-4f66-8412-01d41e1b4c4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320821, 8735, 551, 17, 35, "Input",ExpressionUUID->"c7aca577-268c-4b5a-9fc2-8a531ee5621f"],
Cell[321375, 8754, 267, 7, 32, "Output",ExpressionUUID->"887e9837-7ba9-4cc0-afd9-a36015ef2539"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321679, 8766, 352, 10, 28, "Input",ExpressionUUID->"9f1c7247-cd2a-420b-b2bf-f3cd9e760771"],
Cell[322034, 8778, 285, 6, 32, "Output",ExpressionUUID->"74a176e6-9526-4380-bb2e-6e73d9aa4470"]
}, Open  ]],
Cell[322334, 8787, 191, 3, 30, "Text",ExpressionUUID->"8f0b474d-239d-4ff8-a884-a4b575866e4d"],
Cell[CellGroupData[{
Cell[322550, 8794, 225, 5, 28, "Input",ExpressionUUID->"e8df48d6-f8bf-43f6-aab2-f57d9993cdc8"],
Cell[322778, 8801, 173, 5, 28, "Output",ExpressionUUID->"baf0c07c-7a06-4e3b-a181-a249c2b20dbf"]
}, Open  ]],
Cell[322966, 8809, 204, 3, 35, "Text",ExpressionUUID->"326a451e-7720-491c-a924-93920b8a33fa"],
Cell[CellGroupData[{
Cell[323195, 8816, 778, 19, 33, "Input",ExpressionUUID->"7e093264-74e0-4236-af4a-28c64088f616"],
Cell[323976, 8837, 8160, 239, 398, "Output",ExpressionUUID->"3d3621af-eecf-478b-8417-92fffe77e74a"]
}, Open  ]],
Cell[332151, 9079, 359, 11, 35, "Text",ExpressionUUID->"3854a5f9-af73-44ac-8499-2f6fa7771b5d"],
Cell[332513, 9092, 315, 10, 30, "Input",ExpressionUUID->"055504ea-06e8-4eb1-bc71-f3410497756f"],
Cell[332831, 9104, 8741, 245, 417, "Input",ExpressionUUID->"6327c00f-7bf9-4136-a84d-1136a571eca3"],
Cell[CellGroupData[{
Cell[341597, 9353, 552, 13, 30, "Input",ExpressionUUID->"328a78f8-f03e-418d-b7ce-acc86e150f3a"],
Cell[342152, 9368, 8775, 249, 480, "Output",ExpressionUUID->"bc51559f-dbd1-4914-929d-92117a6b296b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[350976, 9623, 175, 3, 49, "Subchapter",ExpressionUUID->"b4a60060-171d-4a14-8953-3fbd14896dca"],
Cell[351154, 9628, 54876, 1271, 1901, "Input",ExpressionUUID->"e0be6d83-b7ea-4d69-bb40-03a3e3238c1c"],
Cell[406033, 10901, 488, 9, 58, "Text",ExpressionUUID->"19a297c5-cb48-4181-b38a-cbed5f766240"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[406570, 10916, 165, 3, 69, "Chapter",ExpressionUUID->"ac5ea0e4-60ff-4bd2-b88c-615276c62355"],
Cell[406738, 10921, 433, 8, 58, "Text",ExpressionUUID->"ad24d521-776a-4243-b78c-50aad16fda3b"],
Cell[CellGroupData[{
Cell[407196, 10933, 210, 4, 65, "Subchapter",ExpressionUUID->"bba9ac2c-bb78-436d-96e2-d2ded3d27bff"],
Cell[407409, 10939, 282, 4, 35, "Text",ExpressionUUID->"9ee0f697-3c17-4e50-befd-0a54781af85e"],
Cell[407694, 10945, 688, 16, 33, "Input",ExpressionUUID->"4b25bba7-43be-43d8-8ed4-406741309687"],
Cell[408385, 10963, 465, 11, 35, "Text",ExpressionUUID->"6401211a-0804-4383-b829-cc2cba7a5a5f"],
Cell[408853, 10976, 776, 19, 30, "Input",ExpressionUUID->"9f1ff2e2-fd9f-4ef5-904e-d24f4e364270"],
Cell[409632, 10997, 268, 8, 35, "Text",ExpressionUUID->"09cc9951-03f8-49ee-9f02-db62444b605e"],
Cell[409903, 11007, 683, 17, 30, "Input",ExpressionUUID->"9ca76478-8099-446a-aff6-23003020a2f9"],
Cell[410589, 11026, 277, 8, 35, "Text",ExpressionUUID->"6f811cc4-59ba-4f6e-97cc-16d461a2eeef"],
Cell[410869, 11036, 1030, 28, 52, "Input",ExpressionUUID->"515edc52-1b6d-4fd7-9773-e42a4f54bf44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411936, 11069, 322, 7, 65, "Subchapter",ExpressionUUID->"82fe34c5-e411-40d1-8fc4-be2a10dc1f6f"],
Cell[412261, 11078, 335, 7, 35, "Text",ExpressionUUID->"1e50f097-ed01-43ce-8ba1-280dd0616f9a"],
Cell[CellGroupData[{
Cell[412621, 11089, 84, 0, 30, "Input",ExpressionUUID->"071ca880-dbe2-4cbe-9acb-16af2e1a033d"],
Cell[412708, 11091, 648, 16, 34, "Output",ExpressionUUID->"829d6fb3-d74a-438e-b13d-1520fdb9a9d6"]
}, Open  ]],
Cell[413371, 11110, 185, 3, 35, "Text",ExpressionUUID->"6816dc97-56ec-4a0c-b7e2-6c89833cd48c"],
Cell[CellGroupData[{
Cell[413581, 11117, 496, 13, 30, "Input",ExpressionUUID->"f8b57b7a-2537-43e9-aa6d-41dd10c8c738"],
Cell[414080, 11132, 1271, 31, 37, "Output",ExpressionUUID->"7a08bc11-e1b5-4bcf-94e5-e80aaca61d25"]
}, Open  ]],
Cell[415366, 11166, 344, 7, 35, "Text",ExpressionUUID->"de5e1e3e-93e7-4660-bc20-07b914066375"],
Cell[CellGroupData[{
Cell[415735, 11177, 546, 16, 30, "Input",ExpressionUUID->"e1006db3-f451-46c6-abf9-9cd4787f2a66"],
Cell[416284, 11195, 562, 13, 34, "Output",ExpressionUUID->"0a16e400-a3c2-4f1f-81b5-8fbf7888e0a4"]
}, Open  ]],
Cell[416861, 11211, 647, 17, 35, "Text",ExpressionUUID->"1b224685-97c8-4f1c-8416-7051f45be32e"],
Cell[CellGroupData[{
Cell[417533, 11232, 847, 22, 33, "Input",ExpressionUUID->"5672d489-108d-4a82-a8e9-77b324ea4554"],
Cell[418383, 11256, 2331, 61, 56, "Output",ExpressionUUID->"754274cd-ff3c-4b61-a04f-32f8279cacea"]
}, Open  ]],
Cell[420729, 11320, 515, 13, 35, "Text",ExpressionUUID->"4cc78ac6-b573-4443-af10-70bcaf42727b"],
Cell[CellGroupData[{
Cell[421269, 11337, 871, 24, 33, "Input",ExpressionUUID->"ca9b65f6-869b-470f-ae12-af2087066891"],
Cell[422143, 11363, 1916, 47, 56, "Output",ExpressionUUID->"89e6624a-6a1c-4384-be0d-eb1e266ec273"]
}, Open  ]],
Cell[424074, 11413, 327, 7, 35, "Text",ExpressionUUID->"ac2204ea-81a5-46e7-b63f-b30fe816c56d"],
Cell[CellGroupData[{
Cell[424426, 11424, 936, 24, 33, "Input",ExpressionUUID->"48c7b896-f095-4eaa-b100-bc83aea90cd2"],
Cell[425365, 11450, 1106, 27, 34, "Output",ExpressionUUID->"a51fc208-0b45-44de-96d6-1160074a98ec"]
}, Open  ]],
Cell[426486, 11480, 297, 6, 35, "Text",ExpressionUUID->"089fa251-30a1-4962-a98c-3eac99ddd08e"],
Cell[CellGroupData[{
Cell[426808, 11490, 364, 9, 30, "Input",ExpressionUUID->"369c3571-fef3-44c3-b0c4-0285dbe4487a"],
Cell[427175, 11501, 281, 5, 34, "Output",ExpressionUUID->"8bdac5fe-e837-4cdd-b7a0-802bdfba0268"]
}, Open  ]],
Cell[427471, 11509, 241, 6, 35, "Text",ExpressionUUID->"c193c2bf-4e19-489f-8b68-3d941fd53914"],
Cell[CellGroupData[{
Cell[427737, 11519, 318, 7, 30, "Input",ExpressionUUID->"d1acfc98-2251-4988-bde8-7336dc340772"],
Cell[428058, 11528, 305, 6, 34, "Output",ExpressionUUID->"208391f2-8911-4ce6-9d04-47d765840e02"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[428412, 11540, 398, 8, 65, "Subchapter",ExpressionUUID->"e1847a21-3994-4999-a123-e267b892a24c"],
Cell[428813, 11550, 1326, 37, 58, "Text",ExpressionUUID->"e975cdb9-0c2c-4f28-90c5-0091d41eac0a"],
Cell[CellGroupData[{
Cell[430164, 11591, 4110, 108, 194, "Input",ExpressionUUID->"7be6ace6-cc07-4a5d-93ce-279969ee1e58"],
Cell[434277, 11701, 3726, 88, 79, "Output",ExpressionUUID->"3a3f190e-b883-477a-b0de-dacdeb01a88b"]
}, Open  ]],
Cell[438018, 11792, 322, 9, 30, "Input",ExpressionUUID->"bce76a06-8e6f-405f-8ec4-c6e644f6bebb"],
Cell[438343, 11803, 222, 4, 35, "Text",ExpressionUUID->"ab5817fc-c9b5-405a-b64b-905102cf8581"],
Cell[CellGroupData[{
Cell[438590, 11811, 732, 19, 30, "Input",ExpressionUUID->"b9e69c30-fae8-4f60-b4da-496a8264121e"],
Cell[439325, 11832, 1115, 21, 34, "Output",ExpressionUUID->"d907a996-a240-4315-9b5a-e31bdffade3b"]
}, Open  ]],
Cell[440455, 11856, 189, 3, 35, "Text",ExpressionUUID->"b7b0c98d-25d4-4e2f-afaa-423a646eb43f"],
Cell[CellGroupData[{
Cell[440669, 11863, 310, 8, 30, "Input",ExpressionUUID->"4f0f9aa9-f64e-4a26-ad25-0a3ac061e37e"],
Cell[440982, 11873, 581, 10, 34, "Output",ExpressionUUID->"08e3e87a-ea55-4a76-b00d-9fe2350a95fb"]
}, Open  ]],
Cell[441578, 11886, 314, 7, 35, "Text",ExpressionUUID->"491a36d6-f1b9-4e87-ad78-c540d307c007"],
Cell[CellGroupData[{
Cell[441917, 11897, 354, 9, 30, "Input",ExpressionUUID->"75bae163-23e7-4e71-aac3-2cd3d4783994"],
Cell[442274, 11908, 404, 8, 34, "Output",ExpressionUUID->"85a0b5b6-bbcf-4255-a36f-217bd00ada85"]
}, Open  ]],
Cell[442693, 11919, 242, 6, 35, "Text",ExpressionUUID->"4df2d673-e975-4cd3-8e25-df3aa019f496"],
Cell[CellGroupData[{
Cell[442960, 11929, 1061, 31, 30, "Input",ExpressionUUID->"f8fa4763-90cc-4f33-a1e4-7ccc14cf8f5f"],
Cell[444024, 11962, 955, 21, 34, "Output",ExpressionUUID->"d50baaa3-05b2-4cf2-a878-279367ff6ef1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445016, 11988, 313, 8, 30, "Input",ExpressionUUID->"03cbc80c-1703-4b7b-818f-336c7acd8d34"],
Cell[445332, 11998, 235, 5, 34, "Output",ExpressionUUID->"7f010aa2-79a9-4e94-8825-e1701c077d1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


